FeynOnium: Using FeynCalc for automatic calculations in Nonrelativistic Effective Field Theories

We present new results on FeynOnium, an ongoing project to develop a general purpose software toolkit for semi-automatic symbolic calculations in nonrelativistic Effective Field Theories (EFTs). Building upon FeynCalc, an existing Mathematica package for symbolic evaluation of Feynman diagrams, we have created a powerful framework for automatizing calculations in nonrelativistic EFTs (NREFTs) at tree- and 1-loop level. This is achieved by exploiting the novel features of FeynCalc that support manipulations of Cartesian tensors, Pauli matrices and nonstandard loop integrals. Additional operations that are common in nonrelativistic EFT calculations are implemented in a dedicated add-on called FeynOnium. While our current focus is on EFTs for strong interactions of heavy quarks, extensions to other systems that admit a nonrelativistic EFT description are planned for the future. All our codes are open-source and publicly available. Furthermore, we provide several example calculations that demonstrate how FeynOnium can be employed to reproduce known results from the literature.

==> anc/UsageExamples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    339995,       9967]
NotebookOptionsPosition[    320199,       9620]
NotebookOutlinePosition[    320535,       9635]
CellTagsIndexPosition[    320492,       9632]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Loading", "Section",ExpressionUUID->"93b080a4-bfc8-4485-a39a-437a1a3c8c51"],

Cell["Load FeynCalc together with FeynOnium and FeynHelpers", "Text",ExpressionUUID->"7ae8c9e2-6e87-479a-9bb9-29744e328aca"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$LoadAddOns", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<FeynOnium\>\"", ",", "\"\<FeynHelpers\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FeynCalc`"}]}], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"1a145396-231a-42fd-b032-56df9bc2cc20"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"9.3.1 (stable version). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"documentation", " ", "center"}],
       BaseStyle->"Link",
       ButtonData:>"paclet:FeynCalc/",
       ButtonNote->"paclet:FeynCalc/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\", check out the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["wiki",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" or write to the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"mailing", " ", 
        RowBox[{"list", "."}]}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["http://www.feyncalc.org/forum/"], None},
       ButtonNote->"http://www.feyncalc.org/forum/"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["9.3.1 (stable version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "documentation center", BaseStyle -> "Link", ButtonData :> 
       "paclet:FeynCalc/", ButtonNote -> "paclet:FeynCalc/"]], "Text"], 
    Style[", check out the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["wiki", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
    Style[" or write to the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["mailing list.", ButtonData :> {
         URL["http://www.feyncalc.org/forum/"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "http://www.feyncalc.org/forum/"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"506ad58e-1db1-4aed-ac7c-8a77be52c278"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"To save your and our time, please check our \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["FAQ",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" for answers to some common FeynCalc questions.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["To save your and our time, please check our ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["FAQ", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
    Style[" for answers to some common FeynCalc questions.", "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c4961f0c-f58e-41cd-bbd3-cb2a64dab6be"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"See also the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" If you use FeynCalc in your research, please cite\"\>", 
     "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["See also the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" If you use FeynCalc in your research, please cite", "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3c53bd3f-9d0c-4040-812c-ba2c4b43b9de"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, \
P3H-20-002, TTP19-020, TUM-EFT 130/19, arXiv:2001.04407\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f0876fcc-4109-47b8-97e2-969f921d19bc"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, Comput. \
Phys. Commun., 207, 432-444, 2016, arXiv:1601.01167\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b47bb142-96c2-48bf-9446-9ffc04ecdcec"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] R. Mertig, M. B\[ODoubleDot]hm, and A. Denner, \
Comput. Phys. Commun., 64, 345-359, 1991.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7f88fb6c-899d-434d-adc5-9fad288c425c"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynOnium \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"1.0.0 loaded.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynOnium ", "Text", Bold], 
    Style["1.0.0 loaded.", "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"200be121-b3fa-4bc3-9155-51379d4cf27d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"Have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynOniumDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" If you use FeynOnium in your research, please cite\"\>", 
     "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["Have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynOniumDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" If you use FeynOnium in your research, please cite", "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"fbd3f4e6-a4e4-4d22-b290-4742931ff74e"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] N. Brambilla, H. S. Chung,  V. Shtabovenko and A. \
Vairo, TUM-EFT 92/17, TTP19-021, in preparaion.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"068023d0-01e1-45a9-8915-4a547a10dadf"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynHelpers \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"1.2.0, for more information see the accompanying \"\>", 
     "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"publication", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{
          FeynCalc`$FeynHelpersDirectory, "Documentation", "1611.06793.pdf"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynHelpers ", "Text", Bold], 
    Style["1.2.0, for more information see the accompanying ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "publication.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{
          FeynCalc`$FeynHelpersDirectory, "Documentation", 
           "1611.06793.pdf"}]], Evaluator -> Automatic, Method -> 
       "Preemptive"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"492a256e-028b-48d6-9069-00e27d1ba025"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"Have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" If you use FeynHelpers in your research, please cite\"\>", 
     "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["Have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]], 
       Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" If you use FeynHelpers in your research, please cite", "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"97de9104-06a7-42fc-b6d9-4ab0752bfd2a"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, \\\"FeynHelpers: Connecting \
FeynCalc to FIRE and Package-X\\\", Comput. Phys. Commun., 218, 48-65, 2017, \
arXiv:1611.06793\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"be233b39-f86c-4f48-940f-39074d0626fd"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Furthermore, remember to cite the authors of the tools that \
you are calling from FeynHelpers, which are\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"841f2a88-006a-4d0a-83b1-79f7b2bceb02"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\" \[Bullet] \"\>", "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["FIRE",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["http://science.sander.su/FIRE.htm"], None},
       ButtonNote->"http://science.sander.su/FIRE.htm"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" by A. Smirnov, if you are using the function \
FIREBurn.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style[" \[Bullet] "], 
    Style[
     DisplayForm[
      ButtonBox["FIRE", ButtonData :> {
         URL["http://science.sander.su/FIRE.htm"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "http://science.sander.su/FIRE.htm"]], 
     "Text"], 
    Style[" by A. Smirnov, if you are using the function FIREBurn.", "Text"]],
   
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c13284da-b674-439b-95d7-b9949e0b8ec4"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\" \[Bullet] \"\>", "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"Package", "-", "X"}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://packagex.hepforge.org"], None},
       ButtonNote->"https://packagex.hepforge.org"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" by H. Patel, if you are using the function \
PaXEvaluate.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style[" \[Bullet] "], 
    Style[
     DisplayForm[
      ButtonBox["Package-X", ButtonData :> {
         URL["https://packagex.hepforge.org"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://packagex.hepforge.org"]], "Text"], 
    
    Style[" by H. Patel, if you are using the function PaXEvaluate.", "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d86913c0-13b5-4a27-a0e3-f2886cfb3c14"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basic nonrelativistic manipulations", "Section",ExpressionUUID->"79e7c02c-c4ce-4171-ac13-eea23d0c8dda"],

Cell[CellGroupData[{

Cell["Cartesian tensors", "Subsection",ExpressionUUID->"25e96a96-8c81-46e9-aba8-d8c084385d13"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CV", "[", 
  RowBox[{"p", ",", "i"}], "]"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"a6ed7f80-9698-44f6-a65b-40b753dcf315"],

Cell[BoxData[
 FormBox[
  SuperscriptBox[
   FormBox[
    OverscriptBox[
     FormBox[
      StyleBox["p",
       StripOnInput->False,
       FontWeight->Bold],
      TraditionalForm], "_"],
    TraditionalForm], 
   FormBox[
    FormBox[
     StyleBox["i",
      StripOnInput->False,
      FontWeight->Bold],
     TraditionalForm],
    TraditionalForm]], TraditionalForm]], "Output",
 CellLabel->"Out[3]=",ExpressionUUID->"450eba32-8436-43de-b70d-642cb78b00ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KD", "[", 
  RowBox[{"i", ",", "j"}], "]"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"63e04879-a658-485d-ad0f-b45e34354121"],

Cell[BoxData[
 FormBox[
  SuperscriptBox[
   OverscriptBox["\[Delta]", "_"], 
   RowBox[{
    FormBox[
     FormBox[
      StyleBox["i",
       StripOnInput->False,
       FontWeight->Bold],
      TraditionalForm],
     TraditionalForm], 
    FormBox[
     FormBox[
      StyleBox["j",
       StripOnInput->False,
       FontWeight->Bold],
      TraditionalForm],
     TraditionalForm]}]], TraditionalForm]], "Output",
 CellLabel->"Out[4]=",ExpressionUUID->"dfe9b2fb-0173-4ceb-babe-7e3f86714efc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CSP", "[", 
  RowBox[{"p", ",", "q"}], "]"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"61d505ae-7fba-41dc-8555-1190ba0c55a0"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    OverscriptBox[
     FormBox[
      StyleBox["p",
       StripOnInput->False,
       FontWeight->Bold],
      TraditionalForm], "_"],
    TraditionalForm], 
   FormBox["\<\"\[CenterDot]\"\>",
    TraditionalForm], 
   FormBox[
    OverscriptBox[
     FormBox[
      StyleBox["q",
       StripOnInput->False,
       FontWeight->Bold],
      TraditionalForm], "_"],
    TraditionalForm]}], TraditionalForm]], "Output",
 CellLabel->"Out[5]=",ExpressionUUID->"78fb2811-9c15-4a92-9220-69088b9a9db0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CV", "[", 
    RowBox[{"p", ",", "i"}], "]"}], 
   RowBox[{"KD", "[", 
    RowBox[{"i", ",", "j"}], "]"}]}], "//", "Contract"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"9ecadf13-0f82-4a5b-b1d0-d0522befb380"],

Cell[BoxData[
 FormBox[
  SuperscriptBox[
   FormBox[
    OverscriptBox[
     FormBox[
      StyleBox["p",
       StripOnInput->False,
       FontWeight->Bold],
      TraditionalForm], "_"],
    TraditionalForm], 
   FormBox[
    FormBox[
     StyleBox["j",
      StripOnInput->False,
      FontWeight->Bold],
     TraditionalForm],
    TraditionalForm]], TraditionalForm]], "Output",
 CellLabel->"Out[6]=",ExpressionUUID->"d96cb150-e532-401a-96a1-279c7fee276e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"KD", "[", 
    RowBox[{"i", ",", "j"}], "]"}], "^", "2"}], "//", "Contract"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"516e8070-b441-492c-9413-8ef84c6ec037"],

Cell[BoxData[
 FormBox["3", TraditionalForm]], "Output",
 CellLabel->"Out[7]=",ExpressionUUID->"9e7086c5-f17c-4bda-b58c-e73019375d3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CVD", "[", 
    RowBox[{"p", ",", "i"}], "]"}], 
   RowBox[{"CVD", "[", 
    RowBox[{"q", ",", "i"}], "]"}]}], "//", "Contract"}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"0a4b354f-646c-4c6a-b622-532a0375ad50"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    FormBox[
     StyleBox["p",
      StripOnInput->False,
      FontWeight->Bold],
     TraditionalForm],
    TraditionalForm], 
   FormBox["\<\"\[CenterDot]\"\>",
    TraditionalForm], 
   FormBox[
    FormBox[
     StyleBox["q",
      StripOnInput->False,
      FontWeight->Bold],
     TraditionalForm],
    TraditionalForm]}], TraditionalForm]], "Output",
 CellLabel->"Out[8]=",ExpressionUUID->"0abfa429-1d4f-495e-b67b-9d33c841dd65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"CVD", "[", 
  RowBox[{
   RowBox[{"p", "+", "q"}], ",", "i"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "ExpandScalarProduct"}]}], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"1eee3950-8d9c-4a6a-af7f-8f9d8f680582"],

Cell[BoxData[
 FormBox[
  SuperscriptBox[
   RowBox[{"(", 
    FormBox[
     FormBox[
      RowBox[{
       FormBox[
        StyleBox["p",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "+", 
       FormBox[
        StyleBox["q",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm]}],
      TraditionalForm],
     TraditionalForm], ")"}], 
   FormBox[
    FormBox[
     StyleBox["i",
      StripOnInput->False,
      FontWeight->Bold],
     TraditionalForm],
    TraditionalForm]], TraditionalForm]], "Output",
 CellLabel->"Out[9]=",ExpressionUUID->"d2cd0e3e-3483-4e49-b86d-d1c59c675300"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    FormBox[
     FormBox[
      StyleBox["p",
       StripOnInput->False,
       FontWeight->Bold],
      TraditionalForm],
     TraditionalForm], 
    FormBox[
     FormBox[
      StyleBox["i",
       StripOnInput->False,
       FontWeight->Bold],
      TraditionalForm],
     TraditionalForm]], "+", 
   SuperscriptBox[
    FormBox[
     FormBox[
      StyleBox["q",
       StripOnInput->False,
       FontWeight->Bold],
      TraditionalForm],
     TraditionalForm], 
    FormBox[
     FormBox[
      StyleBox["i",
       StripOnInput->False,
       FontWeight->Bold],
      TraditionalForm],
     TraditionalForm]]}], TraditionalForm]], "Output",
 CellLabel->"Out[10]=",ExpressionUUID->"a970fa12-b30e-4663-9c8c-2abaa11a8b56"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Manifest breaking of Lorentz covariance", "Subsection",ExpressionUUID->"231778f3-d9c3-4343-890e-0a25849906c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LorentzToCartesian", "[", 
  RowBox[{"FV", "[", 
   RowBox[{"p", ",", "\[Mu]"}], "]"}], "]"}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"0f92b0c5-3cd7-4568-a5b3-97775bcded3a"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox[
     FormBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm],
      TraditionalForm], "0"], " ", 
    SuperscriptBox[
     OverscriptBox["g", "_"], 
     RowBox[{
      FormBox[
       FormBox["0",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]}]]}], "-", 
   FormBox[
    RowBox[{
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["p",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["\<\"$\"\>",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["g", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["\<\"$\"\>",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]}]]}],
    TraditionalForm]}], TraditionalForm]], "Output",
 CellLabel->"Out[11]=",ExpressionUUID->"ab492f26-0265-4627-a20b-add4e1d6262d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SP", "[", 
  RowBox[{"p", ",", "q"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "LorentzToCartesian"}]}], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"a903a21f-594a-4bb3-8c0c-4f4a2ec6f03c"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    OverscriptBox[
     FormBox["p",
      TraditionalForm], "_"],
    TraditionalForm], 
   FormBox["\<\"\[CenterDot]\"\>",
    TraditionalForm], 
   FormBox[
    OverscriptBox[
     FormBox["q",
      TraditionalForm], "_"],
    TraditionalForm]}], TraditionalForm]], "Output",
 CellLabel->"Out[12]=",ExpressionUUID->"15411b7d-5ed7-4928-a6d3-ce2de2514644"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox[
     FormBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm],
      TraditionalForm], "0"], " ", 
    SuperscriptBox[
     FormBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm],
      TraditionalForm], "0"]}], "-", 
   RowBox[{
    FormBox[
     OverscriptBox[
      FormBox[
       StyleBox["p",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm], "_"],
     TraditionalForm], 
    FormBox["\<\"\[CenterDot]\"\>",
     TraditionalForm], 
    FormBox[
     OverscriptBox[
      FormBox[
       StyleBox["q",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm], "_"],
     TraditionalForm]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[13]=",ExpressionUUID->"3cb60f2e-b4a4-42b9-9342-b6829cfd8c77"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LC", "[", 
   RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
  RowBox[{"p", ",", "q"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "LorentzToCartesian"}]}], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"a0785999-3422-4701-a04f-dbe85e95b66f"],

Cell[BoxData[
 FormBox[
  SuperscriptBox[
   OverscriptBox["\[Epsilon]", "_"], 
   RowBox[{
    FormBox[
     FormBox["\[Mu]",
      TraditionalForm],
     TraditionalForm], 
    FormBox[
     FormBox["\[Nu]",
      TraditionalForm],
     TraditionalForm], 
    FormBox[
     OverscriptBox[
      FormBox["p",
       TraditionalForm], "_"],
     TraditionalForm], 
    FormBox[
     OverscriptBox[
      FormBox["q",
       TraditionalForm], "_"],
     TraditionalForm]}]], TraditionalForm]], "Output",
 CellLabel->"Out[14]=",ExpressionUUID->"da2d6f14-b9af-4b80-83cf-c1ca4862d39c"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox[
     OverscriptBox["g", "_"], 
     RowBox[{
      FormBox[
       FormBox["0",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["g", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox[
         RowBox[{"$MU", "\[InvisibleApplication]", 
          RowBox[{"(", "$25", ")"}]}],
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    RowBox[{"(", 
     RowBox[{"-", 
      SuperscriptBox[
       OverscriptBox["\[Epsilon]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox[
           RowBox[{"$MU", "\[InvisibleApplication]", 
            RowBox[{"(", "$25", ")"}]}],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox["p",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox["q",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm]}]]}], ")"}]}], "-", 
   RowBox[{
    SuperscriptBox[
     OverscriptBox["g", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox[
         RowBox[{"$MU", "\[InvisibleApplication]", 
          RowBox[{"(", "$25", ")"}]}],
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        OverscriptBox["g", "_"], 
        RowBox[{
         FormBox[
          FormBox["0",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]}]], " ", 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox[
          OverscriptBox["\[Epsilon]", "_"], 
          RowBox[{
           FormBox[
            FormBox[
             StyleBox[
              RowBox[{"$MU", "\[InvisibleApplication]", 
               RowBox[{"(", "$25", ")"}]}],
              StripOnInput->False,
              FontWeight->Bold],
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              StyleBox["p",
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox[
            OverscriptBox[
             FormBox[
              StyleBox["q",
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm], "_"],
            TraditionalForm]}]]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        OverscriptBox["g", "_"], 
        RowBox[{
         FormBox[
          FormBox[
           StyleBox[
            RowBox[{"$MU", "\[InvisibleApplication]", 
             RowBox[{"(", "$26", ")"}]}],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox[
             FormBox["q",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], "0"], " ", 
          SuperscriptBox[
           OverscriptBox["\[Epsilon]", "_"], 
           RowBox[{
            FormBox[
             FormBox[
              StyleBox[
               RowBox[{"$MU", "\[InvisibleApplication]", 
                RowBox[{"(", "$25", ")"}]}],
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              StyleBox[
               RowBox[{"$MU", "\[InvisibleApplication]", 
                RowBox[{"(", "$26", ")"}]}],
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             OverscriptBox[
              FormBox[
               StyleBox["p",
                StripOnInput->False,
                FontWeight->Bold],
               TraditionalForm], "_"],
             TraditionalForm]}]]}], "-", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], "0"], " ", 
          SuperscriptBox[
           OverscriptBox["\[Epsilon]", "_"], 
           RowBox[{
            FormBox[
             FormBox[
              StyleBox[
               RowBox[{"$MU", "\[InvisibleApplication]", 
                RowBox[{"(", "$25", ")"}]}],
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox[
              StyleBox[
               RowBox[{"$MU", "\[InvisibleApplication]", 
                RowBox[{"(", "$26", ")"}]}],
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             OverscriptBox[
              FormBox[
               StyleBox["q",
                StripOnInput->False,
                FontWeight->Bold],
               TraditionalForm], "_"],
             TraditionalForm]}]]}]}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[15]=",ExpressionUUID->"f60781b6-f7db-43ac-a1c2-00445566c868"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LC", "[", 
   RowBox[{"0", ",", "\[Nu]"}], "]"}], "[", 
  RowBox[{"p", ",", "q"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "LorentzToCartesian"}]}], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"13e015b7-afe1-44cc-a51d-c0766af6d506"],

Cell[BoxData[
 FormBox[
  SuperscriptBox[
   OverscriptBox["\[Epsilon]", "_"], 
   RowBox[{
    FormBox[
     FormBox["0",
      TraditionalForm],
     TraditionalForm], 
    FormBox[
     FormBox["\[Nu]",
      TraditionalForm],
     TraditionalForm], 
    FormBox[
     OverscriptBox[
      FormBox["p",
       TraditionalForm], "_"],
     TraditionalForm], 
    FormBox[
     OverscriptBox[
      FormBox["q",
       TraditionalForm], "_"],
     TraditionalForm]}]], TraditionalForm]], "Output",
 CellLabel->"Out[16]=",ExpressionUUID->"857176cb-7672-41d0-8ea7-25736cb25ceb"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    OverscriptBox["g", "_"], 
    RowBox[{
     FormBox[
      FormBox[
       StyleBox[
        RowBox[{"$MU", "\[InvisibleApplication]", 
         RowBox[{"(", "$27", ")"}]}],
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm], 
     FormBox[
      FormBox["\[Nu]",
       TraditionalForm],
      TraditionalForm]}]], " ", 
   RowBox[{"(", 
    RowBox[{"-", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox[
          RowBox[{"$MU", "\[InvisibleApplication]", 
           RowBox[{"(", "$27", ")"}]}],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["p",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["q",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm]}]]}], ")"}]}], TraditionalForm]], "Output",
 CellLabel->"Out[17]=",ExpressionUUID->"f1c33d87-0bed-4747-8af1-56fa3bc5427d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Specifications of temporal components and absolute values of 3-vectors\
\>", "Subsection",ExpressionUUID->"0e614b57-6659-4b0e-b571-2330c4521e8a"],

Cell[BoxData[{
 RowBox[{"FCClearScalarProducts", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TC", "[", "n", "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CSP", "[", 
    RowBox[{"n", ",", "p"}], "]"}], "=", "0"}], ";"}]}], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"2844a879-79f1-4f0d-9ae9-84d1c1c0bedc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SP", "[", 
  RowBox[{"n", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "LorentzToCartesian"}]}], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"25be294f-56d3-46e3-9c96-99f7eeb9e8e2"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    OverscriptBox[
     FormBox["n",
      TraditionalForm], "_"],
    TraditionalForm], 
   FormBox["\<\"\[CenterDot]\"\>",
    TraditionalForm], 
   FormBox[
    OverscriptBox[
     FormBox["p",
      TraditionalForm], "_"],
    TraditionalForm]}], TraditionalForm]], "Output",
 CellLabel->"Out[21]=",ExpressionUUID->"97469e9e-cb37-4f53-8819-a37bf53b3705"],

Cell[BoxData[
 FormBox[
  SuperscriptBox[
   FormBox[
    FormBox[
     FormBox["p",
      TraditionalForm],
     TraditionalForm],
    TraditionalForm], "0"], TraditionalForm]], "Output",
 CellLabel->"Out[22]=",ExpressionUUID->"fa41dfbd-bbc6-4233-a338-b3029e611648"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"FCClearScalarProducts", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CartesianMomentum", "[", "k", "]"}], "=", 
   RowBox[{"kv", " ", 
    RowBox[{"CartesianMomentum", "[", "khat", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DataType", "[", 
    RowBox[{"kv", ",", "FCVariable"}], "]"}], "=", "True"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CSP", "[", "khat", "]"}], "=", "1"}], ";"}]}], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"450cbf06-11f0-4331-a883-7012f23671ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"CSP", "[", 
     RowBox[{"k", "+", "p"}], "]"}], ",", 
    RowBox[{
     RowBox[{"CLC", "[", "]"}], "[", 
     RowBox[{"k", ",", "p", ",", "l"}], "]"}]}], "}"}], "//", 
  "ExpandScalarProduct"}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"6df953c4-c33a-4ddb-bf16-f28b1fccbb78"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "kv", " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox["khat",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["\<\"\[CenterDot]\"\>",
         TraditionalForm], 
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox["p",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm]}], ")"}]}], "+", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["p",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], "2"], "+", 
     SuperscriptBox["kv", "2"]}], ",", 
    RowBox[{"kv", " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["khat",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["p",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["l",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm]}]]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[27]=",ExpressionUUID->"ed19e385-94c1-400f-a682-e01861d7245a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Partial derivative", "Subsection",ExpressionUUID->"e594d0b0-87a8-4c2f-bb68-31ecdfd7df0c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ThreeDivergence", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CSP", "[", 
        RowBox[{"p", ",", "q"}], "]"}], "+", "a"}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{"b", "+", 
      RowBox[{"CSP", "[", "p", "]"}]}], ")"}]}], ",", 
   RowBox[{"CV", "[", 
    RowBox[{"p", ",", "i"}], "]"}]}], "]"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"34af76a0-f751-4cc7-a58d-d1ae0989408f"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"b", " ", 
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["q",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox["p",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox["q",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm]}], "+", "a"}], ")"}], "2"]]}], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["p",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]]}], 
    RowBox[{
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["p",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["q",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm]}], "+", "a"}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["p",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["q",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox["p",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["\<\"\[CenterDot]\"\>",
         TraditionalForm], 
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox["q",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm]}], "+", "a"}], ")"}], "2"]]}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[28]=",ExpressionUUID->"4934368d-ac34-4860-8585-64404927d2c4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Product of short distance coefficients in an NRQCD matching calculation\
\>", "Subsection",ExpressionUUID->"245f0c19-f4a7-441d-936e-1c50908cbef9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c1J0", "=", 
  RowBox[{
   RowBox[{"I", "/", "3"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"3", "r"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "r"}], ")"}]}], " ", 
   RowBox[{"(", " ", 
    RowBox[{
     RowBox[{"el", "^", "2"}], 
     RowBox[{
      RowBox[{"eq", "^", "2"}], "/", "s"}]}], ")"}], " ", "el", "  ", 
   RowBox[{
    RowBox[{"SpinorVBar", "[", "l2", "]"}], ".", 
    RowBox[{"CGA", "[", "i", "]"}], ".", 
    RowBox[{"SpinorU", "[", "l1", "]"}]}], 
   RowBox[{"CV", "[", 
    RowBox[{
     RowBox[{"Polarization", "[", 
      RowBox[{"k", ",", 
       RowBox[{"-", "I"}]}], "]"}], ",", "i"}], "]"}]}]}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"836e427b-9442-4b5d-b409-5dd01a28dd83"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["el", "3"], " ", 
    SuperscriptBox["eq", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"3", " ", "r"}]}], ")"}], " ", 
    FormBox[
     RowBox[{
      SuperscriptBox[
       SuperscriptBox[
        OverscriptBox[
         FormBox[
          StyleBox["\<\"\[CurlyEpsilon]\"\>",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"], "*"], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]], "(", 
      FormBox["k",
       TraditionalForm], ")"}],
     TraditionalForm], " ", 
    RowBox[{
     RowBox[{
      OverscriptBox["v", "_"], "(", 
      FormBox["l2",
       TraditionalForm], ")"}], ".", 
     FormBox[
      SuperscriptBox[
       OverscriptBox[
        FormBox[
         StyleBox["\<\"\[Gamma]\"\>",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], ".", 
     RowBox[{"u", "(", 
      FormBox["l1",
       TraditionalForm], ")"}]}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "r"}], ")"}], " ", "s"}]], TraditionalForm]], "Output",\

 CellLabel->"Out[29]=",ExpressionUUID->"69122bcc-ce06-4d02-8366-16e46698a369"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c3J0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "I"}], "/", "30"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"9", "-", 
      RowBox[{"24", "r"}], "+", 
      RowBox[{"35", 
       RowBox[{"r", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "r"}], ")"}], "^", "2"}]}], " ", 
   RowBox[{"(", " ", 
    RowBox[{
     RowBox[{"el", "^", "2"}], 
     RowBox[{
      RowBox[{"eq", "^", "2"}], "/", "s"}]}], ")"}], " ", "el", " ", 
   RowBox[{
    RowBox[{"SpinorVBar", "[", "l2", "]"}], ".", 
    RowBox[{"CGA", "[", "i", "]"}], ".", 
    RowBox[{"SpinorU", "[", "l1", "]"}]}], 
   RowBox[{"CV", "[", 
    RowBox[{
     RowBox[{"Polarization", "[", 
      RowBox[{"k", ",", 
       RowBox[{"-", "I"}]}], "]"}], ",", "i"}], "]"}]}]}]], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"8f607ecc-6eeb-4d8f-8099-0621ab4be600"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["el", "3"], " ", 
     SuperscriptBox["eq", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"35", " ", 
        SuperscriptBox["r", "2"]}], "-", 
       RowBox[{"24", " ", "r"}], "+", "9"}], ")"}], " ", 
     FormBox[
      RowBox[{
       SuperscriptBox[
        SuperscriptBox[
         OverscriptBox[
          FormBox[
           StyleBox["\<\"\[CurlyEpsilon]\"\>",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"], "*"], 
        FormBox[
         FormBox[
          StyleBox["i",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]], "(", 
       FormBox["k",
        TraditionalForm], ")"}],
      TraditionalForm], " ", 
     RowBox[{
      RowBox[{
       OverscriptBox["v", "_"], "(", 
       FormBox["l2",
        TraditionalForm], ")"}], ".", 
      FormBox[
       SuperscriptBox[
        OverscriptBox[
         FormBox[
          StyleBox["\<\"\[Gamma]\"\>",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"], 
        FormBox[
         FormBox[
          StyleBox["i",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]],
       TraditionalForm], ".", 
      RowBox[{"u", "(", 
       FormBox["l1",
        TraditionalForm], ")"}]}]}], 
    RowBox[{"30", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "r"}], ")"}], "2"], " ", "s"}]]}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[30]=",ExpressionUUID->"c8392029-5719-4911-953e-1877d6bc040a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", "k", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"l1", ",", "l1"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"l2", ",", "l2"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"l1", ",", "l2"}], "]"}], "=", 
   RowBox[{"s", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"k", ",", "n"}], "]"}], "=", "kv"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TC", "[", "l1", "]"}], "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", "s", "]"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TC", "[", "l2", "]"}], "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", "s", "]"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CSP", "[", "k", "]"}], "=", 
   RowBox[{"kv", "^", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CSP", "[", 
    RowBox[{"k", ",", "l2"}], "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"CSP", "[", 
     RowBox[{"k", ",", "l1"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CSP", "[", 
    RowBox[{"k", ",", "l1"}], "]"}], "=", 
   RowBox[{"kv", " ", "cosTh", "*", 
    RowBox[{
     RowBox[{"Sqrt", "[", "s", "]"}], "/", "2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", "n", "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CartesianMomentum", "[", "n", "]"}], "=", "0"}], ";"}]}], "Input",\

 CellLabel->"In[31]:=",ExpressionUUID->"8c6bfebe-d5a5-499b-8344-b573c761121e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "6", " ", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"64", " ", 
          RowBox[{"Pi", "^", "2"}], " ", 
          RowBox[{"s", "^", "2"}]}], ")"}]}], "c1J0", " ", 
       RowBox[{"ComplexConjugate", "[", "c3J0", "]"}]}], "//", 
      RowBox[{
       RowBox[{"DoPolarizationSums", "[", 
        RowBox[{"#", ",", "k", ",", "n"}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"FermionSpinSum", "[", 
       RowBox[{"#", ",", 
        RowBox[{"ExtraFactor", "\[Rule]", 
         RowBox[{"1", "/", 
          RowBox[{"2", "^", "2"}]}]}]}], "]"}], "&"}]}], "//", 
    "DiracSimplify"}], "//", "Factor2"}], "//", 
  RowBox[{
   RowBox[{"ReplaceAll", "[", 
    RowBox[{"#", ",", 
     RowBox[{"el", "\[Rule]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"4", "Pi", " ", "al"}], "]"}]}]}], "]"}], "&"}]}]], "Input",
 CellLabel->"In[44]:=",ExpressionUUID->"9b957f5a-cdec-4a71-93b0-1f51bfed45b2"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["al", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["cosTh", "2"], "+", "1"}], ")"}], " ", 
     SuperscriptBox["eq", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "r"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"35", " ", 
        SuperscriptBox["r", "2"]}], "-", 
       RowBox[{"24", " ", "r"}], "+", "9"}], ")"}]}], 
    RowBox[{"15", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "r"}], ")"}], "3"], " ", 
     SuperscriptBox["s", "3"]}]]}], TraditionalForm]], "Output",
 CellLabel->"Out[44]=",ExpressionUUID->"6b98c0b0-e0bd-41d7-a2f3-796520b24050"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}]], "Input",
 CellLabel->"In[45]:=",ExpressionUUID->"96dc6371-0c29-4f6a-9d67-ad8253ef2d2c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dirac algebra with spatial and temporal indices", "Section",ExpressionUUID->"e81e7594-ec26-4e13-a3fe-ece6d2c8ae7a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiracSimplify", "[", 
  RowBox[{
   RowBox[{"CGA", "[", "i", "]"}], ".", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"TGA", "[", "]"}], " ", 
      RowBox[{"TC", "[", "p", "]"}]}], "-", 
     RowBox[{"CGS", "[", "p", "]"}], "-", "m"}], ")"}], ".", 
   RowBox[{"CGA", "[", "i", "]"}]}], "]"}]], "Input",
 CellLabel->"In[46]:=",ExpressionUUID->"341093bf-7f75-4a6b-a1d3-1e09838bf308"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     OverscriptBox[
      FormBox[
       StyleBox["\<\"\[Gamma]\"\>",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm], "_"], "\[CenterDot]", 
     FormBox[
      OverscriptBox[
       FormBox[
        StyleBox["p",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"],
      TraditionalForm]}]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox[
     FormBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm],
      TraditionalForm], "0"], " ", 
    SuperscriptBox[
     OverscriptBox["\[Gamma]", "_"], 
     FormBox[
      FormBox["0",
       TraditionalForm],
      TraditionalForm]]}], "+", 
   RowBox[{"3", " ", "m"}]}], TraditionalForm]], "Output",
 CellLabel->"Out[46]=",ExpressionUUID->"0f3555d6-0e5e-42ff-ac04-454284f37b0c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DiracTrace", "[", 
   RowBox[{
    RowBox[{"GA", "[", "\[Mu]", "]"}], ".", 
    RowBox[{"CGA", "[", "j", "]"}], ".", 
    RowBox[{"TGA", "[", "]"}], ".", 
    RowBox[{"CGA", "[", 
     RowBox[{"k", ",", "l"}], "]"}], ".", 
    RowBox[{"TGA", "[", "]"}], ".", 
    RowBox[{"GA", "[", "5", "]"}]}], "]"}], "//", "DiracSimplify"}]], "Input",\

 CellLabel->"In[47]:=",ExpressionUUID->"cfc6d0ec-7f95-4531-b636-84d9fb9d77db"],

Cell[BoxData[
 FormBox[
  RowBox[{"4", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    OverscriptBox["\[Epsilon]", "_"], 
    RowBox[{
     FormBox[
      FormBox[
       StyleBox["j",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm], 
     FormBox[
      FormBox[
       StyleBox["k",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm], 
     FormBox[
      FormBox[
       StyleBox["l",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm], 
     FormBox[
      FormBox["\[Mu]",
       TraditionalForm],
      TraditionalForm]}]]}], TraditionalForm]], "Output",
 CellLabel->"Out[47]=",ExpressionUUID->"86a2c1d0-eb74-4378-bf3e-d4b68308e79e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Pauli algebra", "Section",ExpressionUUID->"5bcc8313-d623-425d-9f12-3fc0eee3b25d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PauliSimplify", "[", 
  RowBox[{
   RowBox[{"CSI", "[", 
    RowBox[{"i", ",", "j"}], "]"}], ".", 
   RowBox[{"CSIS", "[", "p", "]"}], ".", 
   RowBox[{"CSI", "[", "i", "]"}], ".", 
   RowBox[{"CSIS", "[", "p", "]"}]}], "]"}]], "Input",
 CellLabel->"In[48]:=",ExpressionUUID->"f9b04071-eb4f-44e9-b153-89b88f7d4581"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox[
        StyleBox["p",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox[
      FormBox[
       StyleBox["j",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm]], " ", 
    RowBox[{
     OverscriptBox[
      FormBox[
       StyleBox["\<\"\[Sigma]\"\>",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm], "_"], "\[CenterDot]", 
     FormBox[
      OverscriptBox[
       FormBox[
        StyleBox["p",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"],
      TraditionalForm]}]}], "-", 
   RowBox[{
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox[
        StyleBox["p",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"],
      TraditionalForm], "2"], " ", 
    SuperscriptBox[
     OverscriptBox[
      FormBox[
       StyleBox["\<\"\[Sigma]\"\>",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm], "_"], 
     FormBox[
      FormBox[
       StyleBox["j",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm]]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[48]=",ExpressionUUID->"bbeffd2a-e0bf-456a-b844-407ff274a26c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PauliTrace", "[", 
   RowBox[{"CSI", "[", 
    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], "//", 
  "PauliSimplify"}]], "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"93bea55a-8c2c-4a7c-b898-8ab50d81013c"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"2", " ", 
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["l",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["k",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["k",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["l",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["k",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["l",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[49]=",ExpressionUUID->"f401c1da-57a4-4350-9927-79cae789c882"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PauliSimplify", "[", 
  RowBox[{
   RowBox[{"CSI", "[", 
    RowBox[{"i", ",", "j", ",", "k"}], "]"}], ",", 
   RowBox[{"PauliReduce", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellLabel->"In[50]:=",ExpressionUUID->"f5e22940-81fa-4351-bca9-06ff9aec2a94"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox[
     OverscriptBox[
      FormBox[
       StyleBox["\<\"\[Sigma]\"\>",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm], "_"], 
     FormBox[
      FormBox[
       StyleBox["i",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["k",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]]}], "-", 
   RowBox[{
    SuperscriptBox[
     OverscriptBox[
      FormBox[
       StyleBox["\<\"\[Sigma]\"\>",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm], "_"], 
     FormBox[
      FormBox[
       StyleBox["j",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["k",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]]}], "+", 
   RowBox[{
    SuperscriptBox[
     OverscriptBox[
      FormBox[
       StyleBox["\<\"\[Sigma]\"\>",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm], "_"], 
     FormBox[
      FormBox[
       StyleBox["k",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]]}], "+", 
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["k",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[50]=",ExpressionUUID->"4513e445-073f-4135-b851-d165b44aec2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PauliOrder", "[", 
  RowBox[{"CSI", "[", 
   RowBox[{"k", ",", "l", ",", "i", ",", "j"}], "]"}], "]"}]], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"10a8f0c2-9c44-4b0f-84fd-7a53ea74d2a2"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       FormBox[
        StyleBox["\<\"\[Sigma]\"\>",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox[
       FormBox[
        StyleBox["\<\"\[Sigma]\"\>",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"], 
      FormBox[
       FormBox[
        StyleBox["k",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]]}], " ", 
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["l",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       FormBox[
        StyleBox["\<\"\[Sigma]\"\>",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox[
       FormBox[
        StyleBox["\<\"\[Sigma]\"\>",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"], 
      FormBox[
       FormBox[
        StyleBox["l",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]]}], " ", 
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["k",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["l",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]], " ", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       FormBox[
        StyleBox["\<\"\[Sigma]\"\>",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox[
       FormBox[
        StyleBox["\<\"\[Sigma]\"\>",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"], 
      FormBox[
       FormBox[
        StyleBox["k",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]]}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["k",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]], " ", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       FormBox[
        StyleBox["\<\"\[Sigma]\"\>",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox[
       FormBox[
        StyleBox["\<\"\[Sigma]\"\>",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"], 
      FormBox[
       FormBox[
        StyleBox["l",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]]}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Delta]", "_"], 
        RowBox[{
         FormBox[
          FormBox[
           StyleBox["i",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["l",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]}]], " ", 
       SuperscriptBox[
        OverscriptBox["\[Delta]", "_"], 
        RowBox[{
         FormBox[
          FormBox[
           StyleBox["j",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["k",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]}]]}], "-", 
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Delta]", "_"], 
        RowBox[{
         FormBox[
          FormBox[
           StyleBox["i",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["k",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]}]], " ", 
       SuperscriptBox[
        OverscriptBox["\[Delta]", "_"], 
        RowBox[{
         FormBox[
          FormBox[
           StyleBox["j",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["l",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]}]]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     OverscriptBox[
      FormBox[
       StyleBox["\<\"\[Sigma]\"\>",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm], "_"], 
     FormBox[
      FormBox[
       StyleBox["i",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm]], ".", 
    SuperscriptBox[
     OverscriptBox[
      FormBox[
       StyleBox["\<\"\[Sigma]\"\>",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm], "_"], 
     FormBox[
      FormBox[
       StyleBox["j",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm]], ".", 
    SuperscriptBox[
     OverscriptBox[
      FormBox[
       StyleBox["\<\"\[Sigma]\"\>",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm], "_"], 
     FormBox[
      FormBox[
       StyleBox["k",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm]], ".", 
    SuperscriptBox[
     OverscriptBox[
      FormBox[
       StyleBox["\<\"\[Sigma]\"\>",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm], "_"], 
     FormBox[
      FormBox[
       StyleBox["l",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm]]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[51]=",ExpressionUUID->"4cd65c62-a2a2-4b2b-98a1-99026c3e5d5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCGetPauliSigmaScheme", "[", "]"}]], "Input",
 CellLabel->"In[52]:=",ExpressionUUID->"f751ea46-0635-4d5b-bd9a-e3d47756b352"],

Cell[BoxData[
 FormBox["\<\"None\"\>", TraditionalForm]], "Output",
 CellLabel->"Out[52]=",ExpressionUUID->"a51d3e6c-dea0-4e33-9618-421da18993c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCSetPauliSigmaScheme", "[", "\"\<Naive\>\"", "]"}]], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"a2d82848-a86b-4de7-9bb9-4c5b56a66c3f"],

Cell[BoxData[
 FormBox["\<\"Naive\"\>", TraditionalForm]], "Output",
 CellLabel->"Out[53]=",ExpressionUUID->"84f302b1-6cfe-4092-a0cd-af8931808314"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PauliSimplify", "[", 
  RowBox[{
   RowBox[{"CSID", "[", 
    RowBox[{"i", ",", "j", ",", "k"}], "]"}], ",", 
   RowBox[{"PauliReduce", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellLabel->"In[54]:=",ExpressionUUID->"75d177f7-5a94-4216-93fc-1dd54453ca9f"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", ""], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["k",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]]}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox[
     FormBox[
      StyleBox["\<\"\[Sigma]\"\>",
       StripOnInput->False,
       FontWeight->Bold],
      TraditionalForm], 
     FormBox[
      FormBox[
       StyleBox["i",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm]], " ", 
    SuperscriptBox["\[Delta]", 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["k",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]]}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox[
     FormBox[
      StyleBox["\<\"\[Sigma]\"\>",
       StripOnInput->False,
       FontWeight->Bold],
      TraditionalForm], 
     FormBox[
      FormBox[
       StyleBox["j",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm]], " ", 
    SuperscriptBox["\[Delta]", 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["k",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox[
     FormBox[
      StyleBox["\<\"\[Sigma]\"\>",
       StripOnInput->False,
       FontWeight->Bold],
      TraditionalForm], 
     FormBox[
      FormBox[
       StyleBox["i",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm]], " ", 
    SuperscriptBox["\[Delta]", 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["k",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox[
     FormBox[
      StyleBox["\<\"\[Sigma]\"\>",
       StripOnInput->False,
       FontWeight->Bold],
      TraditionalForm], 
     FormBox[
      FormBox[
       StyleBox["j",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm]], " ", 
    SuperscriptBox["\[Delta]", 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["k",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]]}], "+", 
   RowBox[{
    SuperscriptBox[
     FormBox[
      StyleBox["\<\"\[Sigma]\"\>",
       StripOnInput->False,
       FontWeight->Bold],
      TraditionalForm], 
     FormBox[
      FormBox[
       StyleBox["k",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm]], " ", 
    SuperscriptBox["\[Delta]", 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[54]=",ExpressionUUID->"c5fe9625-c674-4abf-b9b9-9e7dec84ef01"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCSetPauliSigmaScheme", "[", "\"\<None\>\"", "]"}]], "Input",
 CellLabel->"In[55]:=",ExpressionUUID->"9c8b06cd-6109-48bc-9278-01f5f9ba9dff"],

Cell[BoxData[
 FormBox["\<\"None\"\>", TraditionalForm]], "Output",
 CellLabel->"Out[55]=",ExpressionUUID->"64f7d159-45e5-4e24-b22c-40cfc7d569cd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Loop calculations", "Section",ExpressionUUID->"e6bd6b90-b0d9-4221-8693-0cdf6204dede"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ApartFF", "[", 
  RowBox[{
   RowBox[{"4", 
    RowBox[{"CSPD", "[", 
     RowBox[{"p", ",", "k"}], "]"}], 
    RowBox[{"CFAD", "[", 
     RowBox[{"k", ",", 
      RowBox[{"k", "+", "p"}], ",", 
      RowBox[{"k", "-", "p"}]}], "]"}]}], ",", 
   RowBox[{"{", "k", "}"}]}], "]"}]], "Input",
 CellLabel->"In[56]:=",ExpressionUUID->"312f8d1d-5c8f-4b91-91df-e0f9635c69ff"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    FractionBox["1", 
     RowBox[{
      TemplateBox[{"\"(\"",SuperscriptBox[
         FormBox[
          FormBox[
           StyleBox["k", Bold, StripOnInput -> False], TraditionalForm], 
          TraditionalForm], 2],"\"-\"",
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
       "RowDefault"], ".", 
      TemplateBox[{"\"(\"",RowBox[{
          SuperscriptBox[
           RowBox[{
             FormBox["\"(\"", TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                 FormBox[
                  StyleBox["k", Bold, StripOnInput -> False], 
                  TraditionalForm], "-", 
                 FormBox[
                  StyleBox["p", Bold, StripOnInput -> False], 
                  TraditionalForm]}], TraditionalForm], TraditionalForm], 
             FormBox["\")\"", TraditionalForm]}], 2]}],"\"-\"",
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
       "RowDefault"]}]],
    TraditionalForm], "-", 
   FormBox[
    FractionBox["1", 
     RowBox[{
      TemplateBox[{"\"(\"",SuperscriptBox[
         FormBox[
          FormBox[
           StyleBox["k", Bold, StripOnInput -> False], TraditionalForm], 
          TraditionalForm], 2],"\"-\"",
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
       "RowDefault"], ".", 
      TemplateBox[{"\"(\"",RowBox[{
          SuperscriptBox[
           RowBox[{
             FormBox["\"(\"", TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                 FormBox[
                  StyleBox["k", Bold, StripOnInput -> False], 
                  TraditionalForm], "+", 
                 FormBox[
                  StyleBox["p", Bold, StripOnInput -> False], 
                  TraditionalForm]}], TraditionalForm], TraditionalForm], 
             FormBox["\")\"", TraditionalForm]}], 2]}],"\"-\"",
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
       "RowDefault"]}]],
    TraditionalForm]}], TraditionalForm]], "Output",
 CellLabel->"Out[56]=",ExpressionUUID->"2c39f12f-41aa-410f-ae97-3066018fa94d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCMultiLoopTID", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"FVD", "[", 
     RowBox[{"k", ",", "\[Mu]"}], "]"}], 
    RowBox[{"FVD", "[", 
     RowBox[{"k", ",", "\[Nu]"}], "]"}], 
    RowBox[{"SFAD", "[", 
     RowBox[{"k", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"k", ".", "p"}]}], "}"}], ",", 
        RowBox[{"m", "^", "2"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", "k", "}"}]}], "]"}]], "Input",
 CellLabel->"In[57]:=",ExpressionUUID->"a60baeea-3c56-4dad-bca3-ed75e4c6b474"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["m", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], "2"], " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "D"}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], "4"], " ", 
     RowBox[{
      TemplateBox[{"\"(\"",SuperscriptBox[
         FormBox[
          FormBox["k", TraditionalForm], TraditionalForm], 2],"\"+\"",
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
       "RowDefault"], ".", 
      TemplateBox[{"\"(\"",RowBox[{
          FormBox[
           FormBox["k", TraditionalForm], TraditionalForm], 
          FormBox["\"\[CenterDot]\"", TraditionalForm], 
          FormBox[
           FormBox["p", TraditionalForm], TraditionalForm]}],RowBox[{"-", 
          SuperscriptBox["m", "2"]}],"\"+\"",
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
       "RowDefault"]}]}]]}], TraditionalForm]], "Output",
 CellLabel->"Out[57]=",ExpressionUUID->"e66f1d9f-d7ee-4916-a25e-ec74d446c583"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TID", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"CFAD", "[", 
     RowBox[{"k", ",", 
      RowBox[{"k", "-", "p"}]}], "]"}], " ", 
    RowBox[{"CVD", "[", 
     RowBox[{"k", ",", "i"}], "]"}], 
    RowBox[{"CVD", "[", 
     RowBox[{"k", ",", "j"}], "]"}]}], ",", "k"}], "]"}]], "Input",
 CellLabel->"In[58]:=",ExpressionUUID->"f2d43bda-f211-4d65-aae8-1365af310550"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      FormBox[
       FormBox[
        StyleBox["p",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox[
        StyleBox["p",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       FormBox[
        StyleBox["p",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]]}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", "D"}], ")"}], " ", 
    RowBox[{
     TemplateBox[{"\"(\"",SuperscriptBox[
        FormBox[
         FormBox[
          StyleBox["k", Bold, StripOnInput -> False], TraditionalForm], 
         TraditionalForm], 2],"\"-\"",
       RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
      "RowDefault"], ".", 
     TemplateBox[{"\"(\"",RowBox[{
         SuperscriptBox[
          RowBox[{
            FormBox["\"(\"", TraditionalForm], 
            FormBox[
             FormBox[
              RowBox[{
                FormBox[
                 StyleBox["k", Bold, StripOnInput -> False], TraditionalForm],
                 "-", 
                FormBox[
                 StyleBox["p", Bold, StripOnInput -> False], 
                 TraditionalForm]}], TraditionalForm], TraditionalForm], 
            FormBox["\")\"", TraditionalForm]}], 2]}],"\"-\"",
       RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
      "RowDefault"]}]}]], TraditionalForm]], "Output",
 CellLabel->"Out[58]=",ExpressionUUID->"fd91e0ca-1e32-4f0f-b288-3e60445b453f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TID", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"SFAD", "[", "k", "]"}], " ", 
    RowBox[{"CFAD", "[", 
     RowBox[{"k", "-", "p"}], "]"}], " ", 
    RowBox[{"CVD", "[", 
     RowBox[{"k", ",", "i"}], "]"}]}], ",", "k"}], "]"}]], "Input",
 CellLabel->"In[59]:=",ExpressionUUID->"7b6ad15d-9e34-4c6d-a444-13388a447869"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox[
          FormBox[
           FormBox[
            FormBox["k",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm], "0"], ")"}], "2"], " ", 
       SuperscriptBox[
        FormBox[
         FormBox[
          StyleBox["p",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["i",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        FormBox[
         FormBox[
          StyleBox["p",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], "2"], " ", 
       RowBox[{
        TemplateBox[{"\"(\"",SuperscriptBox[
           FormBox[
            FormBox[
             StyleBox["k", Bold, StripOnInput -> False], TraditionalForm], 
            TraditionalForm], 2],"\"-\"",
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
         "RowDefault"], ".", 
        TemplateBox[{"\"(\"",RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox[
                    StyleBox["k", Bold, StripOnInput -> False], 
                    TraditionalForm], "+", 
                   FormBox[
                    StyleBox["p", Bold, StripOnInput -> False], 
                    TraditionalForm]}], TraditionalForm], TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}],RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", 
               SuperscriptBox[
                RowBox[{
                  FormBox[
                   FormBox[
                    FormBox["k", TraditionalForm], TraditionalForm], 
                   TraditionalForm]}], 0], ")"}], "2"]}],"\"-\"",
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
         "RowDefault"]}]}]]}],
    TraditionalForm], "+", 
   FormBox[
    FractionBox[
     SuperscriptBox[
      FormBox[
       FormBox[
        StyleBox["p",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        FormBox[
         StyleBox["p",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], "2"], " ", 
      TemplateBox[{"\"(\"",SuperscriptBox[
         FormBox[
          FormBox[
           StyleBox["k", Bold, StripOnInput -> False], TraditionalForm], 
          TraditionalForm], 2],RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
             SuperscriptBox[
              RowBox[{
                FormBox[
                 FormBox[
                  FormBox["k", TraditionalForm], TraditionalForm], 
                 TraditionalForm]}], 0], ")"}], "2"]}],"\"-\"",
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
       "RowDefault"]}]],
    TraditionalForm], "-", 
   FormBox[
    FractionBox[
     SuperscriptBox[
      FormBox[
       FormBox[
        StyleBox["p",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], 
     RowBox[{"2", " ", 
      RowBox[{
       TemplateBox[{"\"(\"",SuperscriptBox[
          FormBox[
           FormBox[
            StyleBox["k", Bold, StripOnInput -> False], TraditionalForm], 
           TraditionalForm], 2],"\"-\"",
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
        "RowDefault"], ".", 
       TemplateBox[{"\"(\"",RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox[
                   StyleBox["k", Bold, StripOnInput -> False], 
                   TraditionalForm], "+", 
                  FormBox[
                   StyleBox["p", Bold, StripOnInput -> False], 
                   TraditionalForm]}], TraditionalForm], TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}],RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
              SuperscriptBox[
               RowBox[{
                 FormBox[
                  FormBox[
                   FormBox["k", TraditionalForm], TraditionalForm], 
                  TraditionalForm]}], 0], ")"}], "2"]}],"\"-\"",
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
        "RowDefault"]}]}]],
    TraditionalForm]}], TraditionalForm]], "Output",
 CellLabel->"Out[59]=",ExpressionUUID->"eda060f8-5da9-4dbd-a873-295cc6271f76"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TID", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"CFAD", "[", 
     RowBox[{"k", ",", 
      RowBox[{"k", "-", "p"}]}], "]"}], " ", 
    RowBox[{"FVD", "[", 
     RowBox[{"k", ",", "i"}], "]"}]}], ",", "k"}], "]"}]], "Input",
 CellLabel->"In[60]:=",ExpressionUUID->"992e07d7-de67-4588-b426-817dde9501ce"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    FractionBox[
     RowBox[{
      SuperscriptBox[
       FormBox[
        FormBox[
         FormBox["k",
          TraditionalForm],
         TraditionalForm],
        TraditionalForm], "0"], " ", 
      SuperscriptBox[
       OverscriptBox["g", "_"], 
       RowBox[{
        FormBox[
         FormBox["0",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["i",
          TraditionalForm],
         TraditionalForm]}]]}], 
     RowBox[{
      TemplateBox[{"\"(\"",SuperscriptBox[
         FormBox[
          FormBox[
           StyleBox["k", Bold, StripOnInput -> False], TraditionalForm], 
          TraditionalForm], 2],"\"-\"",
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
       "RowDefault"], ".", 
      TemplateBox[{"\"(\"",RowBox[{
          SuperscriptBox[
           RowBox[{
             FormBox["\"(\"", TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                 FormBox[
                  StyleBox["k", Bold, StripOnInput -> False], 
                  TraditionalForm], "-", 
                 FormBox[
                  StyleBox["p", Bold, StripOnInput -> False], 
                  TraditionalForm]}], TraditionalForm], TraditionalForm], 
             FormBox["\")\"", TraditionalForm]}], 2]}],"\"-\"",
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
       "RowDefault"]}]],
    TraditionalForm], "-", 
   FormBox[
    FractionBox[
     FormBox[
      RowBox[{
       SuperscriptBox[
        FormBox[
         FormBox[
          StyleBox["p",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["\<\"$\"\>",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]], " ", 
       SuperscriptBox["g", 
        RowBox[{
         FormBox[
          FormBox[
           StyleBox["\<\"$\"\>",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["i",
           TraditionalForm],
          TraditionalForm]}]]}],
      TraditionalForm], 
     RowBox[{"2", " ", 
      RowBox[{
       TemplateBox[{"\"(\"",SuperscriptBox[
          FormBox[
           FormBox[
            StyleBox["k", Bold, StripOnInput -> False], TraditionalForm], 
           TraditionalForm], 2],"\"-\"",
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
        "RowDefault"], ".", 
       TemplateBox[{"\"(\"",RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox[
                   StyleBox["k", Bold, StripOnInput -> False], 
                   TraditionalForm], "-", 
                  FormBox[
                   StyleBox["p", Bold, StripOnInput -> False], 
                   TraditionalForm]}], TraditionalForm], TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}],"\"-\"",
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
        "RowDefault"]}]}]],
    TraditionalForm]}], TraditionalForm]], "Output",
 CellLabel->"Out[60]=",ExpressionUUID->"740f7b13-929b-47f0-a8e2-b51833f2dc93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCMultiLoopTID", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"CSISD", "[", "k", "]"}], " ", 
    RowBox[{"CFAD", "[", 
     RowBox[{"k", ",", 
      RowBox[{"k", "-", "p"}]}], "]"}]}], ",", 
   RowBox[{"{", "k", "}"}]}], "]"}]], "Input",
 CellLabel->"In[61]:=",ExpressionUUID->"f118c37d-1785-4694-a11e-215481a2c03a"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    FormBox[
     StyleBox["\<\"\[Sigma]\"\>",
      StripOnInput->False,
      FontWeight->Bold],
     TraditionalForm], "\[CenterDot]", 
    FormBox[
     FormBox[
      StyleBox["p",
       StripOnInput->False,
       FontWeight->Bold],
      TraditionalForm],
     TraditionalForm]}], 
   RowBox[{"2", " ", 
    RowBox[{
     TemplateBox[{"\"(\"",SuperscriptBox[
        FormBox[
         FormBox[
          StyleBox["k", Bold, StripOnInput -> False], TraditionalForm], 
         TraditionalForm], 2],"\"-\"",
       RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
      "RowDefault"], ".", 
     TemplateBox[{"\"(\"",RowBox[{
         SuperscriptBox[
          RowBox[{
            FormBox["\"(\"", TraditionalForm], 
            FormBox[
             FormBox[
              RowBox[{
                FormBox[
                 StyleBox["k", Bold, StripOnInput -> False], TraditionalForm],
                 "-", 
                FormBox[
                 StyleBox["p", Bold, StripOnInput -> False], 
                 TraditionalForm]}], TraditionalForm], TraditionalForm], 
            FormBox["\")\"", TraditionalForm]}], 2]}],"\"-\"",
       RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
      "RowDefault"]}]}]], TraditionalForm]], "Output",
 CellLabel->"Out[61]=",ExpressionUUID->"abf36417-557d-4d2c-8a82-08b8175606b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCMultiLoopTID", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"SFAD", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"m", "^", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"k", ".", "p"}]}], "}"}], "}"}]}], "]"}], " ", 
    RowBox[{"SPD", "[", 
     RowBox[{"k", ",", "q"}], "]"}]}], ",", 
   RowBox[{"{", "k", "}"}], ",", 
   RowBox[{"Uncontract", "\[Rule]", 
    RowBox[{"{", "k", "}"}]}]}], "]"}]], "Input",
 CellLabel->"In[62]:=",ExpressionUUID->"1d48b73c-2870-4095-bc7c-e75038f9cf23"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    FormBox[
     FormBox["p",
      TraditionalForm],
     TraditionalForm], 
    FormBox["\<\"\[CenterDot]\"\>",
     TraditionalForm], 
    FormBox[
     FormBox["q",
      TraditionalForm],
     TraditionalForm]}], 
   RowBox[{
    SuperscriptBox[
     FormBox[
      FormBox["p",
       TraditionalForm],
      TraditionalForm], "2"], " ", 
    TemplateBox[{"\"(\"",SuperscriptBox[
       FormBox[
        FormBox["k", TraditionalForm], TraditionalForm], 2],RowBox[{"-", 
        SuperscriptBox["m", "2"]}],"\"+\"",
      RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
     "RowDefault"]}]], TraditionalForm]], "Output",
 CellLabel->"Out[62]=",ExpressionUUID->"81f1e182-8501-4409-98be-7a0c616f1844"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ApartFF", "[", 
  RowBox[{
   RowBox[{"SFAD", "[", 
    RowBox[{"k", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"k", ".", "l"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"k", ".", 
         RowBox[{"(", 
          RowBox[{"l", "-", "p"}], ")"}]}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"k", ".", 
         RowBox[{"(", 
          RowBox[{"l", "+", "p"}], ")"}]}]}], "}"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", "k", "}"}]}], "]"}]], "Input",
 CellLabel->"In[63]:=",ExpressionUUID->"78ec593f-0716-4337-89e5-76837f6dcd36"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    RowBox[{"-", 
     FractionBox["2", 
      RowBox[{
       SuperscriptBox[
        TemplateBox[{"\"(\"",RowBox[{
            RowBox[{
              FormBox[
               FormBox["k", TraditionalForm], TraditionalForm], 
              FormBox["\"\[CenterDot]\"", TraditionalForm], 
              FormBox[
               FormBox["l", TraditionalForm], TraditionalForm]}], "-", 
            RowBox[{
              FormBox[
               FormBox["k", TraditionalForm], TraditionalForm], 
              FormBox["\"\[CenterDot]\"", TraditionalForm], 
              FormBox[
               FormBox["p", TraditionalForm], TraditionalForm]}]}],"\"+\"",
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
         "RowDefault"], "2"], ".", 
       TemplateBox[{"\"(\"",RowBox[{
           RowBox[{
             FormBox[
              FormBox["k", TraditionalForm], TraditionalForm], 
             FormBox["\"\[CenterDot]\"", TraditionalForm], 
             FormBox[
              FormBox["l", TraditionalForm], TraditionalForm]}], "+", 
           RowBox[{
             FormBox[
              FormBox["k", TraditionalForm], TraditionalForm], 
             FormBox["\"\[CenterDot]\"", TraditionalForm], 
             FormBox[
              FormBox["p", TraditionalForm], TraditionalForm]}]}],"\"+\"",
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
        "RowDefault"], ".", 
       TemplateBox[{"\"(\"",SuperscriptBox[
          FormBox[
           FormBox["k", TraditionalForm], TraditionalForm], 2],"\"+\"",RowBox[{
           FormBox[
            FormBox["k", TraditionalForm], TraditionalForm], 
           FormBox["\"\[CenterDot]\"", TraditionalForm], 
           FormBox[
            FormBox["l", TraditionalForm], TraditionalForm]}],"\"+\"",
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
        "RowDefault"]}]]}],
    TraditionalForm], "+", 
   FormBox[
    FractionBox["2", 
     RowBox[{
      TemplateBox[{"\"(\"",SuperscriptBox[
         FormBox[
          FormBox["k", TraditionalForm], TraditionalForm], 2],"\"+\"",
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
       "RowDefault"], ".", 
      SuperscriptBox[
       TemplateBox[{"\"(\"",RowBox[{
           RowBox[{
             FormBox[
              FormBox["k", TraditionalForm], TraditionalForm], 
             FormBox["\"\[CenterDot]\"", TraditionalForm], 
             FormBox[
              FormBox["l", TraditionalForm], TraditionalForm]}], "-", 
           RowBox[{
             FormBox[
              FormBox["k", TraditionalForm], TraditionalForm], 
             FormBox["\"\[CenterDot]\"", TraditionalForm], 
             FormBox[
              FormBox["p", TraditionalForm], TraditionalForm]}]}],"\"+\"",
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
        "RowDefault"], "2"], ".", 
      TemplateBox[{"\"(\"",RowBox[{
          RowBox[{
            FormBox[
             FormBox["k", TraditionalForm], TraditionalForm], 
            FormBox["\"\[CenterDot]\"", TraditionalForm], 
            FormBox[
             FormBox["l", TraditionalForm], TraditionalForm]}], "+", 
          RowBox[{
            FormBox[
             FormBox["k", TraditionalForm], TraditionalForm], 
            FormBox["\"\[CenterDot]\"", TraditionalForm], 
            FormBox[
             FormBox["p", TraditionalForm], TraditionalForm]}]}],"\"+\"",
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
       "RowDefault"]}]],
    TraditionalForm], "-", 
   FormBox[
    FractionBox["1", 
     RowBox[{
      TemplateBox[{"\"(\"",SuperscriptBox[
         FormBox[
          FormBox["k", TraditionalForm], TraditionalForm], 2],"\"+\"",
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
       "RowDefault"], ".", 
      SuperscriptBox[
       TemplateBox[{"\"(\"",RowBox[{
           RowBox[{
             FormBox[
              FormBox["k", TraditionalForm], TraditionalForm], 
             FormBox["\"\[CenterDot]\"", TraditionalForm], 
             FormBox[
              FormBox["l", TraditionalForm], TraditionalForm]}], "-", 
           RowBox[{
             FormBox[
              FormBox["k", TraditionalForm], TraditionalForm], 
             FormBox["\"\[CenterDot]\"", TraditionalForm], 
             FormBox[
              FormBox["p", TraditionalForm], TraditionalForm]}]}],"\"+\"",
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
        "RowDefault"], "2"], ".", 
      TemplateBox[{"\"(\"",SuperscriptBox[
         FormBox[
          FormBox["k", TraditionalForm], TraditionalForm], 2],"\"+\"",
        RowBox[{
          FormBox[
           FormBox["k", TraditionalForm], TraditionalForm], 
          FormBox["\"\[CenterDot]\"", TraditionalForm], 
          FormBox[
           FormBox["l", TraditionalForm], TraditionalForm]}],"\"+\"",
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
       "RowDefault"]}]],
    TraditionalForm]}], TraditionalForm]], "Output",
 CellLabel->"Out[63]=",ExpressionUUID->"393ba0a6-37de-4f54-a9d0-c39d6cf136be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ApartFF", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"CFAD", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "-", "p"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "1"}], "}"}], "]"}], " ", 
     RowBox[{"CSPD", "[", 
      RowBox[{"k", ",", "p"}], "]"}], " ", 
     RowBox[{"GFAD", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"CSPD", "[", 
            RowBox[{"k", ",", "k"}], "]"}], "]"}], ",", "1"}], "}"}], ",", 
        "1"}], "}"}], "]"}], " ", 
     RowBox[{"CFAD", "[", "k", "]"}]}], ",", 
    RowBox[{"CSPD", "[", "k", "]"}], ",", 
    RowBox[{"{", "k", "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"ApartFF", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", "k", "}"}]}], "]"}], "&"}]}]], "Input",
 CellLabel->"In[64]:=",ExpressionUUID->"2c1b8244-6dcb-4f20-b99d-d7eb3cf61367"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    FractionBox[
     SqrtBox[
      SuperscriptBox[
       FormBox[
        FormBox[
         StyleBox["k",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], "2"]], 
     RowBox[{"2", " ", 
      TemplateBox[{"\"(\"",RowBox[{
          SuperscriptBox[
           RowBox[{
             FormBox["\"(\"", TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                 FormBox[
                  StyleBox["k", Bold, StripOnInput -> False], 
                  TraditionalForm], "-", 
                 FormBox[
                  StyleBox["p", Bold, StripOnInput -> False], 
                  TraditionalForm]}], TraditionalForm], TraditionalForm], 
             FormBox["\")\"", TraditionalForm]}], 2]}],"\"-\"",
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
       "RowDefault"]}]],
    TraditionalForm], "+", 
   FormBox[
    FractionBox[
     RowBox[{
      SqrtBox[
       SuperscriptBox[
        FormBox[
         FormBox[
          StyleBox["k",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], "2"]], " ", 
      SuperscriptBox[
       FormBox[
        FormBox[
         StyleBox["p",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], "2"]}], 
     RowBox[{"2", " ", 
      RowBox[{
       TemplateBox[{"\"(\"",SuperscriptBox[
          FormBox[
           FormBox[
            StyleBox["k", Bold, StripOnInput -> False], TraditionalForm], 
           TraditionalForm], 2],"\"-\"",
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
        "RowDefault"], ".", 
       TemplateBox[{"\"(\"",RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox[
                   StyleBox["k", Bold, StripOnInput -> False], 
                   TraditionalForm], "-", 
                  FormBox[
                   StyleBox["p", Bold, StripOnInput -> False], 
                   TraditionalForm]}], TraditionalForm], TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}],"\"-\"",
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
        "RowDefault"]}]}]],
    TraditionalForm], "+", 
   FormBox[
    RowBox[{"-", 
     FractionBox[
      SqrtBox[
       SuperscriptBox[
        FormBox[
         FormBox[
          StyleBox["k",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], "2"]], 
      RowBox[{"2", " ", 
       TemplateBox[{"\"(\"",SuperscriptBox[
          FormBox[
           FormBox[
            StyleBox["k", Bold, StripOnInput -> False], TraditionalForm], 
           TraditionalForm], 2],"\"-\"",
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
        "RowDefault"]}]]}],
    TraditionalForm]}], TraditionalForm]], "Output",
 CellLabel->"Out[64]=",ExpressionUUID->"f3bf90be-db2c-4e96-9add-377f11d01478"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["FeynOnium", "Section",ExpressionUUID->"9b91389a-c3d9-48de-9651-a8a18fe10333"],

Cell[CellGroupData[{

Cell["Nonrelativistic rewriting of Dirac spinor chains", "Subsection",ExpressionUUID->"847f4257-104e-4a12-a131-4b059efe5bd2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SpinorUBar", "[", 
   RowBox[{"p1", ",", "m1"}], "]"}], ".", 
  RowBox[{"GA", "[", "5", "]"}], ".", 
  RowBox[{"SpinorV", "[", 
   RowBox[{"p2", ",", "m2"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"FMSpinorChainExplicit2", "[", "%", "]"}]}], "Input",
 CellLabel->"In[65]:=",ExpressionUUID->"be22b684-39f5-4549-99b8-b372253820ef"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox["u", "_"], "(", 
    FormBox["p1",
     TraditionalForm], ",", 
    FormBox["m1",
     TraditionalForm], ")"}], ".", 
   FormBox[
    SuperscriptBox[
     OverscriptBox["\[Gamma]", "_"], 
     FormBox["5",
      TraditionalForm]],
    TraditionalForm], ".", 
   RowBox[{"v", "(", 
    FormBox["p2",
     TraditionalForm], ",", 
    FormBox["m2",
     TraditionalForm], ")"}]}], TraditionalForm]], "Output",
 CellLabel->"Out[65]=",ExpressionUUID->"d3027f20-040d-4a3e-a1dd-2eb053e03e7c"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SqrtBox[
     RowBox[{"m1", "+", 
      SuperscriptBox[
       FormBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm],
        TraditionalForm], "0"]}]], " ", 
    SqrtBox[
     RowBox[{"m2", "+", 
      SuperscriptBox[
       FormBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm],
        TraditionalForm], "0"]}]], " ", 
    RowBox[{
     SuperscriptBox["\[Xi]", "\[Dagger]"], ".", "\[Eta]"}]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Xi]", "\[Dagger]"], ".", 
     RowBox[{"(", 
      RowBox[{
       OverscriptBox[
        FormBox[
         StyleBox["\<\"\[Sigma]\"\>",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"], "\[CenterDot]", 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["p1",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm]}], ")"}], ".", 
     RowBox[{"(", 
      RowBox[{
       OverscriptBox[
        FormBox[
         StyleBox["\<\"\[Sigma]\"\>",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"], "\[CenterDot]", 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["p2",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm]}], ")"}], ".", "\[Eta]"}], 
    RowBox[{
     SqrtBox[
      RowBox[{"m1", "+", 
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"]}]], " ", 
     SqrtBox[
      RowBox[{"m2", "+", 
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"]}]]}]]}], TraditionalForm]], "Output",
 CellLabel->"Out[66]=",ExpressionUUID->"00b04183-3fda-496f-b226-a02886a2c83d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SpinorUBar", "[", 
   RowBox[{"p1", ",", "m1"}], "]"}], ".", 
  RowBox[{"CGA", "[", "i", "]"}], ".", 
  RowBox[{"GA", "[", "5", "]"}], ".", 
  RowBox[{"SpinorV", "[", 
   RowBox[{"p2", ",", "m2"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"FMSpinorChainExplicit2", "[", "%", "]"}]}], "Input",
 CellLabel->"In[67]:=",ExpressionUUID->"4fc2d5b1-d4dc-4333-86cb-7d442d71a291"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox["u", "_"], "(", 
    FormBox["p1",
     TraditionalForm], ",", 
    FormBox["m1",
     TraditionalForm], ")"}], ".", 
   FormBox[
    SuperscriptBox[
     OverscriptBox[
      FormBox[
       StyleBox["\<\"\[Gamma]\"\>",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm], "_"], 
     FormBox[
      FormBox[
       StyleBox["i",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm]],
    TraditionalForm], ".", 
   FormBox[
    SuperscriptBox[
     OverscriptBox["\[Gamma]", "_"], 
     FormBox["5",
      TraditionalForm]],
    TraditionalForm], ".", 
   RowBox[{"v", "(", 
    FormBox["p2",
     TraditionalForm], ",", 
    FormBox["m2",
     TraditionalForm], ")"}]}], TraditionalForm]], "Output",
 CellLabel->"Out[67]=",ExpressionUUID->"ff8c7527-e1d6-41aa-955e-7039fed923cf"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{"m1", "+", 
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"]}]], " ", 
     RowBox[{
      SuperscriptBox["\[Xi]", "\[Dagger]"], ".", 
      SuperscriptBox[
       OverscriptBox[
        FormBox[
         StyleBox["\<\"\[Sigma]\"\>",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{
        OverscriptBox[
         FormBox[
          StyleBox["\<\"\[Sigma]\"\>",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"], "\[CenterDot]", 
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox["p2",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm]}], ")"}], ".", "\[Eta]"}]}], 
    SqrtBox[
     RowBox[{"m2", "+", 
      SuperscriptBox[
       FormBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm],
        TraditionalForm], "0"]}]]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{"m2", "+", 
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"]}]], " ", 
     RowBox[{
      SuperscriptBox["\[Xi]", "\[Dagger]"], ".", 
      RowBox[{"(", 
       RowBox[{
        OverscriptBox[
         FormBox[
          StyleBox["\<\"\[Sigma]\"\>",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"], "\[CenterDot]", 
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox["p1",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm]}], ")"}], ".", 
      SuperscriptBox[
       OverscriptBox[
        FormBox[
         StyleBox["\<\"\[Sigma]\"\>",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]], ".", "\[Eta]"}]}], 
    SqrtBox[
     RowBox[{"m1", "+", 
      SuperscriptBox[
       FormBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm],
        TraditionalForm], "0"]}]]]}], TraditionalForm]], "Output",
 CellLabel->"Out[68]=",ExpressionUUID->"30f257ed-ffe3-4cd6-a02a-0ddfe7b6e1fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FMToStandardSpinorChains", "[", 
  RowBox[{
   RowBox[{"SpinorUBar", "[", 
    RowBox[{"p1", ",", "m1"}], "]"}], ".", 
   RowBox[{"GS", "[", 
    RowBox[{"p1", ",", "p2"}], "]"}], ".", 
   RowBox[{"GA", "[", "5", "]"}], ".", 
   RowBox[{"SpinorV", "[", 
    RowBox[{"p2", ",", "m2"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"%", "//", "DiracReduce"}], "//", "FMToStandardSpinorChains"}], "//",
     "LorentzToCartesian"}], "//", 
   RowBox[{
    RowBox[{"FMSpinorChainsExplicit", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"p1", ",", "m1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p2", ",", "m2"}], "}"}]}], "]"}], "&"}]}], "//", 
  "Contract"}]}], "Input",
 CellLabel->"In[69]:=",ExpressionUUID->"8b78026b-aa23-40a6-b049-ac958332366f"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FormBox["\<\"\[CurlyPhi]\"\>",
      TraditionalForm], 
     FormBox["\<\"(\"\>",
      TraditionalForm], 
     FormBox[
      OverscriptBox[
       FormBox["p1",
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox["\<\",\"\>",
      TraditionalForm], 
     FormBox["m1",
      TraditionalForm], 
     FormBox["\<\")\"\>",
      TraditionalForm]}], ")"}], ".", 
   RowBox[{"(", 
    RowBox[{
     OverscriptBox["\[Gamma]", "_"], "\[CenterDot]", 
     FormBox[
      OverscriptBox[
       FormBox["p1",
        TraditionalForm], "_"],
      TraditionalForm]}], ")"}], ".", 
   RowBox[{"(", 
    RowBox[{
     OverscriptBox["\[Gamma]", "_"], "\[CenterDot]", 
     FormBox[
      OverscriptBox[
       FormBox["p2",
        TraditionalForm], "_"],
      TraditionalForm]}], ")"}], ".", 
   SuperscriptBox[
    OverscriptBox["\[Gamma]", "_"], 
    FormBox["5",
     TraditionalForm]], ".", 
   RowBox[{"(", 
    RowBox[{
     FormBox["\<\"\[CurlyPhi]\"\>",
      TraditionalForm], 
     FormBox["\<\"(\"\>",
      TraditionalForm], 
     FormBox[
      RowBox[{"-", 
       OverscriptBox[
        FormBox["p2",
         TraditionalForm], "_"]}],
      TraditionalForm], 
     FormBox["\<\",\"\>",
      TraditionalForm], 
     FormBox["m2",
      TraditionalForm], 
     FormBox["\<\")\"\>",
      TraditionalForm]}], ")"}]}], TraditionalForm]], "Output",
 CellLabel->"Out[69]=",ExpressionUUID->"a4fbc27a-3956-4ca2-962e-ba17866f7c39"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Xi]", "\[Dagger]"], ".", 
     SuperscriptBox[
      OverscriptBox[
       FormBox[
        StyleBox["\<\"\[Sigma]\"\>",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"], 
      FormBox[
       FormBox[
        StyleBox[
         RowBox[{"$MU", "\[InvisibleApplication]", 
          RowBox[{"(", "$439", ")"}]}],
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], ".", "\[Eta]"}], " ", 
    SqrtBox[
     RowBox[{"m1", "+", 
      SuperscriptBox[
       FormBox[
        FormBox[
         FormBox["p1",
          TraditionalForm],
         TraditionalForm],
        TraditionalForm], "0"]}]], " ", 
    SqrtBox[
     RowBox[{"m2", "+", 
      SuperscriptBox[
       FormBox[
        FormBox[
         FormBox["p2",
          TraditionalForm],
         TraditionalForm],
        TraditionalForm], "0"]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox[
         RowBox[{"$MU", "\[InvisibleApplication]", 
          RowBox[{"(", "$439", ")"}]}],
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["p1",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["p2",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm]}]]}], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "m1", " ", 
     RowBox[{
      SuperscriptBox["\[Xi]", "\[Dagger]"], ".", 
      SuperscriptBox[
       OverscriptBox[
        FormBox[
         StyleBox["\<\"\[Sigma]\"\>",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"], 
       FormBox[
        FormBox[
         StyleBox[
          RowBox[{"$MU", "\[InvisibleApplication]", 
           RowBox[{"(", "$439", ")"}]}],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]], ".", "\[Eta]"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox[
        FormBox["p2",
         TraditionalForm],
        TraditionalForm],
       TraditionalForm], "0"], " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox[
          RowBox[{"$MU", "\[InvisibleApplication]", 
           RowBox[{"(", "$439", ")"}]}],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["p1",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["p2",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm]}]]}], 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"m1", "+", 
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"]}]], " ", 
     SqrtBox[
      RowBox[{"m2", "+", 
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"]}]]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      SuperscriptBox["\[Xi]", "\[Dagger]"], ".", 
      SuperscriptBox[
       OverscriptBox[
        FormBox[
         StyleBox["\<\"\[Sigma]\"\>",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"], 
       FormBox[
        FormBox[
         StyleBox[
          RowBox[{"$MU", "\[InvisibleApplication]", 
           RowBox[{"(", "$439", ")"}]}],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]], ".", "\[Eta]"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox[
        FormBox["p1",
         TraditionalForm],
        TraditionalForm],
       TraditionalForm], "0"], " ", 
     SuperscriptBox[
      FormBox[
       FormBox[
        FormBox["p2",
         TraditionalForm],
        TraditionalForm],
       TraditionalForm], "0"], " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox[
          RowBox[{"$MU", "\[InvisibleApplication]", 
           RowBox[{"(", "$439", ")"}]}],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["p1",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["p2",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm]}]]}], 
    RowBox[{
     SqrtBox[
      RowBox[{"m1", "+", 
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"]}]], " ", 
     SqrtBox[
      RowBox[{"m2", "+", 
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"]}]]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      SuperscriptBox["\[Xi]", "\[Dagger]"], ".", 
      RowBox[{"(", 
       RowBox[{
        OverscriptBox[
         FormBox[
          StyleBox["\<\"\[Sigma]\"\>",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"], "\[CenterDot]", 
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox["p1",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm]}], ")"}], ".", 
      SuperscriptBox[
       OverscriptBox[
        FormBox[
         StyleBox["\<\"\[Sigma]\"\>",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"], 
       FormBox[
        FormBox[
         StyleBox[
          RowBox[{"$MU", "\[InvisibleApplication]", 
           RowBox[{"(", "$439", ")"}]}],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{
        OverscriptBox[
         FormBox[
          StyleBox["\<\"\[Sigma]\"\>",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"], "\[CenterDot]", 
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox["p2",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm]}], ")"}], ".", "\[Eta]"}], " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox[
          RowBox[{"$MU", "\[InvisibleApplication]", 
           RowBox[{"(", "$439", ")"}]}],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["p1",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["p2",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm]}]]}], 
    RowBox[{
     SqrtBox[
      RowBox[{"m1", "+", 
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"]}]], " ", 
     SqrtBox[
      RowBox[{"m2", "+", 
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"]}]]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "m2", " ", 
     RowBox[{
      SuperscriptBox["\[Xi]", "\[Dagger]"], ".", 
      SuperscriptBox[
       OverscriptBox[
        FormBox[
         StyleBox["\<\"\[Sigma]\"\>",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"], 
       FormBox[
        FormBox[
         StyleBox[
          RowBox[{"$MU", "\[InvisibleApplication]", 
           RowBox[{"(", "$439", ")"}]}],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]], ".", "\[Eta]"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox[
        FormBox["p1",
         TraditionalForm],
        TraditionalForm],
       TraditionalForm], "0"], " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox[
          RowBox[{"$MU", "\[InvisibleApplication]", 
           RowBox[{"(", "$439", ")"}]}],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["p1",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["p2",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm]}]]}], 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"m1", "+", 
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"]}]], " ", 
     SqrtBox[
      RowBox[{"m2", "+", 
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"]}]]}]], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox[
        StyleBox["p2",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"],
      TraditionalForm], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Xi]", "\[Dagger]"], ".", "\[Eta]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SuperscriptBox[
            FormBox[
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm], "0"], ")"}], "2"]}], 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"m1", "+", 
           SuperscriptBox[
            FormBox[
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm], "0"]}]], " ", 
         SqrtBox[
          RowBox[{"m2", "+", 
           SuperscriptBox[
            FormBox[
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm], "0"]}]]}]]}], "-", 
      FractionBox[
       RowBox[{"m1", " ", 
        RowBox[{
         SuperscriptBox["\[Xi]", "\[Dagger]"], ".", "\[Eta]"}], " ", 
        SuperscriptBox[
         FormBox[
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm], "0"]}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"m1", "+", 
          SuperscriptBox[
           FormBox[
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], "0"]}]], " ", 
        SqrtBox[
         RowBox[{"m2", "+", 
          SuperscriptBox[
           FormBox[
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], "0"]}]]}]]}], ")"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["p1",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["p2",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Xi]", "\[Dagger]"], ".", "\[Eta]"}], " ", 
        SuperscriptBox[
         FormBox[
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm], "0"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm], "0"]}], 
       RowBox[{
        SqrtBox[
         RowBox[{"m1", "+", 
          SuperscriptBox[
           FormBox[
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], "0"]}]], " ", 
        SqrtBox[
         RowBox[{"m2", "+", 
          SuperscriptBox[
           FormBox[
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], "0"]}]]}]], "+", 
      FractionBox[
       RowBox[{"m2", " ", 
        RowBox[{
         SuperscriptBox["\[Xi]", "\[Dagger]"], ".", "\[Eta]"}], " ", 
        SuperscriptBox[
         FormBox[
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm], "0"]}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"m1", "+", 
          SuperscriptBox[
           FormBox[
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], "0"]}]], " ", 
        SqrtBox[
         RowBox[{"m2", "+", 
          SuperscriptBox[
           FormBox[
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], "0"]}]]}]], "+", 
      FractionBox[
       RowBox[{"m1", " ", 
        RowBox[{
         SuperscriptBox["\[Xi]", "\[Dagger]"], ".", "\[Eta]"}], " ", 
        SuperscriptBox[
         FormBox[
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm], "0"]}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"m1", "+", 
          SuperscriptBox[
           FormBox[
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], "0"]}]], " ", 
        SqrtBox[
         RowBox[{"m2", "+", 
          SuperscriptBox[
           FormBox[
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], "0"]}]]}]]}], ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox[
        StyleBox["p1",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"],
      TraditionalForm], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Xi]", "\[Dagger]"], ".", "\[Eta]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SuperscriptBox[
            FormBox[
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm], "0"], ")"}], "2"]}], 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"m1", "+", 
           SuperscriptBox[
            FormBox[
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm], "0"]}]], " ", 
         SqrtBox[
          RowBox[{"m2", "+", 
           SuperscriptBox[
            FormBox[
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm],
             TraditionalForm], "0"]}]]}]]}], "-", 
      FractionBox[
       RowBox[{"m2", " ", 
        RowBox[{
         SuperscriptBox["\[Xi]", "\[Dagger]"], ".", "\[Eta]"}], " ", 
        SuperscriptBox[
         FormBox[
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm],
          TraditionalForm], "0"]}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"m1", "+", 
          SuperscriptBox[
           FormBox[
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], "0"]}]], " ", 
        SqrtBox[
         RowBox[{"m2", "+", 
          SuperscriptBox[
           FormBox[
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], "0"]}]]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"], " ", 
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"]}], "-", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["p1",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["p2",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Xi]", "\[Dagger]"], ".", "\[Eta]"}], " ", 
       SqrtBox[
        RowBox[{"m1", "+", 
         SuperscriptBox[
          FormBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm], "0"]}]], " ", 
       SqrtBox[
        RowBox[{"m2", "+", 
         SuperscriptBox[
          FormBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm],
           TraditionalForm], "0"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Xi]", "\[Dagger]"], ".", 
        RowBox[{"(", 
         RowBox[{
          OverscriptBox[
           FormBox[
            StyleBox["\<\"\[Sigma]\"\>",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"], "\[CenterDot]", 
          FormBox[
           OverscriptBox[
            FormBox[
             StyleBox["p1",
              StripOnInput->False,
              FontWeight->Bold],
             TraditionalForm], "_"],
           TraditionalForm]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{
          OverscriptBox[
           FormBox[
            StyleBox["\<\"\[Sigma]\"\>",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"], "\[CenterDot]", 
          FormBox[
           OverscriptBox[
            FormBox[
             StyleBox["p2",
              StripOnInput->False,
              FontWeight->Bold],
             TraditionalForm], "_"],
           TraditionalForm]}], ")"}], ".", "\[Eta]"}], 
       RowBox[{
        SqrtBox[
         RowBox[{"m1", "+", 
          SuperscriptBox[
           FormBox[
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], "0"]}]], " ", 
        SqrtBox[
         RowBox[{"m2", "+", 
          SuperscriptBox[
           FormBox[
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], "0"]}]]}]]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "m1", " ", 
     RowBox[{
      SuperscriptBox["\[Xi]", "\[Dagger]"], ".", 
      SuperscriptBox[
       OverscriptBox[
        FormBox[
         StyleBox["\<\"\[Sigma]\"\>",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"], 
       FormBox[
        FormBox[
         StyleBox[
          RowBox[{"$MU", "\[InvisibleApplication]", 
           RowBox[{"(", "$440", ")"}]}],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]], ".", "\[Eta]"}], " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox[
          RowBox[{"$MU", "\[InvisibleApplication]", 
           RowBox[{"(", "$440", ")"}]}],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["p1",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["p2",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm]}]], " ", 
     SuperscriptBox[
      FormBox[
       FormBox[
        FormBox["p2",
         TraditionalForm],
        TraditionalForm],
       TraditionalForm], "0"]}], 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"m1", "+", 
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"]}]], " ", 
     SqrtBox[
      RowBox[{"m2", "+", 
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"]}]]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      SuperscriptBox["\[Xi]", "\[Dagger]"], ".", 
      SuperscriptBox[
       OverscriptBox[
        FormBox[
         StyleBox["\<\"\[Sigma]\"\>",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"], 
       FormBox[
        FormBox[
         StyleBox[
          RowBox[{"$MU", "\[InvisibleApplication]", 
           RowBox[{"(", "$440", ")"}]}],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]], ".", "\[Eta]"}], " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox[
          RowBox[{"$MU", "\[InvisibleApplication]", 
           RowBox[{"(", "$440", ")"}]}],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["p1",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["p2",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm]}]], " ", 
     SuperscriptBox[
      FormBox[
       FormBox[
        FormBox["p1",
         TraditionalForm],
        TraditionalForm],
       TraditionalForm], "0"], " ", 
     SuperscriptBox[
      FormBox[
       FormBox[
        FormBox["p2",
         TraditionalForm],
        TraditionalForm],
       TraditionalForm], "0"]}], 
    RowBox[{
     SqrtBox[
      RowBox[{"m1", "+", 
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"]}]], " ", 
     SqrtBox[
      RowBox[{"m2", "+", 
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"]}]]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "m2", " ", 
     RowBox[{
      SuperscriptBox["\[Xi]", "\[Dagger]"], ".", 
      SuperscriptBox[
       OverscriptBox[
        FormBox[
         StyleBox["\<\"\[Sigma]\"\>",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"], 
       FormBox[
        FormBox[
         StyleBox[
          RowBox[{"$MU", "\[InvisibleApplication]", 
           RowBox[{"(", "$440", ")"}]}],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]], ".", "\[Eta]"}], " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox[
          RowBox[{"$MU", "\[InvisibleApplication]", 
           RowBox[{"(", "$440", ")"}]}],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["p1",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["p2",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm]}]], " ", 
     SuperscriptBox[
      FormBox[
       FormBox[
        FormBox["p1",
         TraditionalForm],
        TraditionalForm],
       TraditionalForm], "0"]}], 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"m1", "+", 
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"]}]], " ", 
     SqrtBox[
      RowBox[{"m2", "+", 
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"]}]]}]]}], TraditionalForm]], "Output",
 CellLabel->"Out[70]=",ExpressionUUID->"9915b8a7-427f-4cfc-aec7-d4167565a7f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "FMKinematicsOfHeavyFermions"}]], "Input",
 CellLabel->"In[71]:=",ExpressionUUID->"7e89d965-44c0-46bf-b3a9-b0f96e8ea796"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   StyleBox[
    FrameBox[
     DynamicModuleBox[{System`InformationDump`open$$ = False, 
      System`InformationDump`mouseOver$$ = False}, 
      PaneSelectorBox[{True->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False,
              BaseStyle -> None],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FMKinematicsOfHeavyFermions is an option for \
FMSpinorChainsExplicit. It determines the kinematical configuration of the \
heavy fermions that are represented by the spinors with momenta p1 and p2 and \
masses m1 and m2 respectively. Following values are supported: \
\\n\\n\\n\\\"Original\\\" - The dependence on the momenta p1 and p2 remains \
unchanged. \\n\\n\\n\\\"TwoBodyRestFrame\\\" - p1 and p2 are assumed to be \
rest frame vectors of a 2-body system. The dependence of the spinor chains on \
p1 and p2 is rewritten in terms of Jacobi momenta PR and QR as p1 = 1/2 P + \
Q, p2 = 1/2 P - Q. This is useful to study the annihilation of two heavy \
fermions. (e.g. decays of heavy quarkonia) \\n\\n\\n\\\"TwoBodyLabFrame\\\" - \
p1 and p2 are assumed to be laboratory frame vectors of a 2-body system. When \
boosted to the rest frame  of the system, they become p1R and p2R. The \
dependence of the spinor chains on p1 and p2 is rewritten in terms of p1R and \
p2R. The latter are rewritten in terms of Jacobi momenta P and Q as p1R = 1/2 \
P + Q, p2R = 1/2 P - Q. This is useful to study creation of non-relativistic \
systems that consist of two heavy fermions (e.g. production of heavy \
quarkonia). \\n\\n\\n\\\"ThreeBodyRestFrame\\\" - p1 and p2 are assumed to be \
rest frame vectors of a 3-body system. The dependence of the spinor chains on \
p1 and p2 is rewritten in terms of Jacobi momenta P, Q1 and Q2 as p1 = 1/3 P \
+ Q1 - Q2, p2 = 1/3 P - Q1 - Q2. The third momentum of the 3-body system \
should be then rewritten as p3 = 1/3 P + 2 Q2. This is useful to study the \
annihilation of two heavy fermions and a boson. (e.g. decays of heavy \
quarkonia) \\n\\n\\n\\\"ThreeBodyLabFrame\\\" - p1 and p2 are assumed to be \
laboratory frame vectors of a 2-body system. When boosted to the rest frame  \
of the system, they become p1R and p2R. The dependence of the spinor chains \
on p1 and p2 is rewritten in terms of p1R and p2R. The latter are rewritten \
in terms of Jacobi momenta P, Q1 and Q2 as p1 = 1/3 P + Q1 - Q2, p2 = 1/3 P - \
Q1 - Q2. The third momentum of the 3-body system should be then rewritten as \
p3 = 1/3 P + 2 Q2. This is useful to study creation of non-relativistic \
systems that consist of two heavy fermions and a boson (e.g. production of \
heavy quarkonia). \\n\\n\"\>", "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           PaneBox[GridBox[{
              {
               
               DynamicModuleBox[{System`InformationDump`open$$ = {
                False, False, False, False, False, False, False, False, False,
                  False, False, False}}, 
                StyleBox[GridBox[{
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], \
"\<\"FeynCalc`FMKinematicsOfHeavyFermions\"\>"}
                  },
                  AutoDelete->False,
                  GridBoxAlignment->{"Columns" -> {Right, Left}},
                  GridBoxDividers->None,
                  GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                 StripOnInput->False],
                DynamicModuleValues:>{}]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.5599999999999999]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[3.6]}, 
                 Offset[0.2]}}],
            FrameMargins->6], ""},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpener"]], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, False],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"], False->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FMKinematicsOfHeavyFermions is an option for \
FMSpinorChainsExplicit. It determines the kinematical configuration of the \
heavy fermions that are represented by the spinors with momenta p1 and p2 and \
masses m1 and m2 respectively. Following values are supported: \
\\n\\n\\n\\\"Original\\\" - The dependence on the momenta p1 and p2 remains \
unchanged. \\n\\n\\n\\\"TwoBodyRestFrame\\\" - p1 and p2 are assumed to be \
rest frame vectors of a 2-body system. The dependence of the spinor chains on \
p1 and p2 is rewritten in terms of Jacobi momenta PR and QR as p1 = 1/2 P + \
Q, p2 = 1/2 P - Q. This is useful to study the annihilation of two heavy \
fermions. (e.g. decays of heavy quarkonia) \\n\\n\\n\\\"TwoBodyLabFrame\\\" - \
p1 and p2 are assumed to be laboratory frame vectors of a 2-body system. When \
boosted to the rest frame  of the system, they become p1R and p2R. The \
dependence of the spinor chains on p1 and p2 is rewritten in terms of p1R and \
p2R. The latter are rewritten in terms of Jacobi momenta P and Q as p1R = 1/2 \
P + Q, p2R = 1/2 P - Q. This is useful to study creation of non-relativistic \
systems that consist of two heavy fermions (e.g. production of heavy \
quarkonia). \\n\\n\\n\\\"ThreeBodyRestFrame\\\" - p1 and p2 are assumed to be \
rest frame vectors of a 3-body system. The dependence of the spinor chains on \
p1 and p2 is rewritten in terms of Jacobi momenta P, Q1 and Q2 as p1 = 1/3 P \
+ Q1 - Q2, p2 = 1/3 P - Q1 - Q2. The third momentum of the 3-body system \
should be then rewritten as p3 = 1/3 P + 2 Q2. This is useful to study the \
annihilation of two heavy fermions and a boson. (e.g. decays of heavy \
quarkonia) \\n\\n\\n\\\"ThreeBodyLabFrame\\\" - p1 and p2 are assumed to be \
laboratory frame vectors of a 2-body system. When boosted to the rest frame  \
of the system, they become p1R and p2R. The dependence of the spinor chains \
on p1 and p2 is rewritten in terms of p1R and p2R. The latter are rewritten \
in terms of Jacobi momenta P, Q1 and Q2 as p1 = 1/3 P + Q1 - Q2, p2 = 1/3 P - \
Q1 - Q2. The third momentum of the 3-body system should be then rewritten as \
p3 = 1/3 P + 2 Q2. This is useful to study creation of non-relativistic \
systems that consist of two heavy fermions and a boson (e.g. production of \
heavy quarkonia). \\n\\n\"\>", "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpener"],
                ImageSizeCache->{10., {2., 8.}}], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpenerHot"],
                ImageSizeCache->{10., {2., 8.}}]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, True],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"]}, Dynamic[System`InformationDump`open$$],
       BaselinePosition->Baseline,
       FrameMargins->0,
       ImageSize->Automatic],
      DynamicModuleValues:>{}],
     BaseStyle->"InformationGridFrame",
     StripOnInput->False], "InformationGridPlain",
    StripOnInput->False],
   InformationData[
    Association[
    "ObjectType" -> "Symbol", "Usage" -> 
     "FMKinematicsOfHeavyFermions is an option for FMSpinorChainsExplicit. It \
determines the kinematical configuration of the heavy fermions that are \
represented by the spinors with momenta p1 and p2 and masses m1 and m2 \
respectively. Following values are supported: \n\n\n\"Original\" - The \
dependence on the momenta p1 and p2 remains unchanged. \n\n\n\
\"TwoBodyRestFrame\" - p1 and p2 are assumed to be rest frame vectors of a \
2-body system. The dependence of the spinor chains on p1 and p2 is rewritten \
in terms of Jacobi momenta PR and QR as p1 = 1/2 P + Q, p2 = 1/2 P - Q. This \
is useful to study the annihilation of two heavy fermions. (e.g. decays of \
heavy quarkonia) \n\n\n\"TwoBodyLabFrame\" - p1 and p2 are assumed to be \
laboratory frame vectors of a 2-body system. When boosted to the rest frame  \
of the system, they become p1R and p2R. The dependence of the spinor chains \
on p1 and p2 is rewritten in terms of p1R and p2R. The latter are rewritten \
in terms of Jacobi momenta P and Q as p1R = 1/2 P + Q, p2R = 1/2 P - Q. This \
is useful to study creation of non-relativistic systems that consist of two \
heavy fermions (e.g. production of heavy quarkonia). \n\n\n\
\"ThreeBodyRestFrame\" - p1 and p2 are assumed to be rest frame vectors of a \
3-body system. The dependence of the spinor chains on p1 and p2 is rewritten \
in terms of Jacobi momenta P, Q1 and Q2 as p1 = 1/3 P + Q1 - Q2, p2 = 1/3 P - \
Q1 - Q2. The third momentum of the 3-body system should be then rewritten as \
p3 = 1/3 P + 2 Q2. This is useful to study the annihilation of two heavy \
fermions and a boson. (e.g. decays of heavy quarkonia) \n\n\n\
\"ThreeBodyLabFrame\" - p1 and p2 are assumed to be laboratory frame vectors \
of a 2-body system. When boosted to the rest frame  of the system, they \
become p1R and p2R. The dependence of the spinor chains on p1 and p2 is \
rewritten in terms of p1R and p2R. The latter are rewritten in terms of \
Jacobi momenta P, Q1 and Q2 as p1 = 1/3 P + Q1 - Q2, p2 = 1/3 P - Q1 - Q2. \
The third momentum of the 3-body system should be then rewritten as p3 = 1/3 \
P + 2 Q2. This is useful to study creation of non-relativistic systems that \
consist of two heavy fermions and a boson (e.g. production of heavy \
quarkonia). \n\n", "Documentation" -> None, "OwnValues" -> None, "UpValues" -> 
     None, "DownValues" -> None, "SubValues" -> None, "DefaultValues" -> None,
      "NValues" -> None, "FormatValues" -> None, "Options" -> None, 
     "Attributes" -> {}, "FullName" -> 
     "FeynCalc`FMKinematicsOfHeavyFermions"], False]], 
  TraditionalForm]], "Output",
 CellLabel->"Out[71]=",ExpressionUUID->"fe6aa471-7c56-4d07-a470-7509ddc1a470"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SpinorUBar", "[", 
   RowBox[{"p1", ",", "m"}], "]"}], ".", 
  RowBox[{"GA", "[", "5", "]"}], ".", 
  RowBox[{"SpinorV", "[", 
   RowBox[{"p2", ",", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "FMToStandardSpinorChains"}], "//", 
  RowBox[{
   RowBox[{"FMSpinorChainsExplicit", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"p1", ",", "m"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p2", ",", "m"}], "}"}], ",", 
     RowBox[{
     "FMKinematicsOfHeavyFermions", "\[Rule]", "\"\<TwoBodyLabFrame\>\""}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"FinalSubstitutions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FCGV", "[", "\"\<Jacobi QR\>\"", "]"}], "\[Rule]", "q"}], 
       "}"}]}]}], "]"}], "&"}]}]}], "Input",
 CellLabel->"In[72]:=",ExpressionUUID->"f5f0e119-7a6b-4877-9186-630b54f7c0dd"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox["u", "_"], "(", 
    FormBox["p1",
     TraditionalForm], ",", 
    FormBox["m",
     TraditionalForm], ")"}], ".", 
   FormBox[
    SuperscriptBox[
     OverscriptBox["\[Gamma]", "_"], 
     FormBox["5",
      TraditionalForm]],
    TraditionalForm], ".", 
   RowBox[{"v", "(", 
    FormBox["p2",
     TraditionalForm], ",", 
    FormBox["m",
     TraditionalForm], ")"}]}], TraditionalForm]], "Output",
 CellLabel->"Out[72]=",ExpressionUUID->"1816b3ee-9b7d-4bd4-8edf-9a6be2e2ca8c"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Xi]", "\[Dagger]"], ".", 
     RowBox[{"(", 
      RowBox[{
       OverscriptBox[
        FormBox[
         StyleBox["\<\"\[Sigma]\"\>",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"], "\[CenterDot]", 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["q",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm]}], ")"}], ".", 
     RowBox[{"(", 
      RowBox[{
       OverscriptBox[
        FormBox[
         StyleBox["\<\"\[Sigma]\"\>",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"], "\[CenterDot]", 
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["q",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm]}], ")"}], ".", "\[Eta]"}], 
    RowBox[{
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox["q",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], "2"], "+", 
       SuperscriptBox["m", "2"]}]], "+", "m"}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox["q",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], "2"], "+", 
        SuperscriptBox["m", "2"]}]], "+", "m"}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Xi]", "\[Dagger]"], ".", "\[Eta]"}]}]}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[73]=",ExpressionUUID->"19897715-e668-44bf-ab56-3e6581cb4bab"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Covariant projectors of Bodwin and Petrelli", "Subsection",ExpressionUUID->"fe9f425d-7a56-4baa-8016-bba1a4f84e47"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SpinorUBarD", "[", 
   RowBox[{"p1", ",", "m"}], "]"}], ".", 
  RowBox[{"GAD", "[", "\[Mu]", "]"}], ".", 
  RowBox[{"SpinorVD", "[", 
   RowBox[{"p2", ",", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"FMInsertCovariantProjector", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"p1", ",", "m"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p2", ",", "m"}], "}"}], ",", "Lor1", ",", 
   RowBox[{"{", 
    RowBox[{"col1", ",", "col2"}], "}"}], ",", 
   RowBox[{"FMNormalization", "\[Rule]", "\"\<relativistic\>\""}]}], 
  "]"}]}], "Input",
 CellLabel->"In[74]:=",ExpressionUUID->"78431e02-94af-473a-9e02-43bb52cf8af5"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    RowBox[{
     OverscriptBox["u", "_"], "(", 
     FormBox["p1",
      TraditionalForm], ",", 
     FormBox["m",
      TraditionalForm], ")"}],
    TraditionalForm], ".", 
   FormBox[
    SuperscriptBox["\[Gamma]", 
     FormBox[
      FormBox["\[Mu]",
       TraditionalForm],
      TraditionalForm]],
    TraditionalForm], ".", 
   FormBox[
    RowBox[{"v", "(", 
     FormBox["p2",
      TraditionalForm], ",", 
     FormBox["m",
      TraditionalForm], ")"}],
    TraditionalForm]}], TraditionalForm]], "Output",
 CellLabel->"Out[74]=",ExpressionUUID->"941833cc-23c8-464e-85fc-98aacc3f9162"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SubscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["col1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["col2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"tr", "(", 
      FormBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Gamma]", "\[CenterDot]", 
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm]}], "-", "m"}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Gamma]", "\[CenterDot]", "(", 
           FormBox[
            FormBox[
             RowBox[{
              FormBox["p1",
               TraditionalForm], "+", 
              FormBox["p2",
               TraditionalForm]}],
             TraditionalForm],
            TraditionalForm], ")"}], "+", 
          SuperscriptBox[
           FormBox[
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], "0"], "+", 
          SuperscriptBox[
           FormBox[
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], "0"]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"m", "+", 
          RowBox[{"\[Gamma]", "\[CenterDot]", 
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm]}]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]]}],
       TraditionalForm], ")"}]}], 
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", 
     SqrtBox["N"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"], "+", 
       SuperscriptBox[
        FormBox[
         FormBox[
          FormBox["p2",
           TraditionalForm],
          TraditionalForm],
         TraditionalForm], "0"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"m", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], "0"], "+", 
          SuperscriptBox[
           FormBox[
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm],
            TraditionalForm], "0"]}], ")"}]}]}], ")"}]}]]}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[75]=",ExpressionUUID->"8f907c54-e633-4d68-b36e-63c8629400a3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cartesian tensor decompositions", "Subsection",ExpressionUUID->"967ebaa2-aeb9-45c0-b5c8-db7b21735ce0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FMCartesianTensorDecomposition", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"CSP", "[", 
     RowBox[{"a", ",", "b"}], "]"}], 
    RowBox[{"CSP", "[", 
     RowBox[{"c", ",", "d"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "c"}], "}"}], ",", "0"}], "]"}]], "Input",
 CellLabel->"In[76]:=",ExpressionUUID->"969b46d8-9bcd-491b-ae86-dcd38d36bcca"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FormBox[
      OverscriptBox[
       FormBox[
        StyleBox["a",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox["\<\"\[CenterDot]\"\>",
      TraditionalForm], 
     FormBox[
      OverscriptBox[
       FormBox[
        StyleBox["c",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"],
      TraditionalForm]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FormBox[
      OverscriptBox[
       FormBox[
        StyleBox["b",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox["\<\"\[CenterDot]\"\>",
      TraditionalForm], 
     FormBox[
      OverscriptBox[
       FormBox[
        StyleBox["d",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"],
      TraditionalForm]}], ")"}]}], TraditionalForm]], "Output",
 CellLabel->"Out[76]=",ExpressionUUID->"67635a64-0a23-48c9-9446-cc0894b997f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FMCartesianTensorDecomposition", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"CSP", "[", 
     RowBox[{"a", ",", "b"}], "]"}], 
    RowBox[{"CSP", "[", 
     RowBox[{"c", ",", "d"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "c"}], "}"}], ",", "1"}], "]"}]], "Input",
 CellLabel->"In[77]:=",ExpressionUUID->"7e05e2f7-0c37-45fb-b5b4-762efc324548"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["c",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["d",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["d",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["c",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm]}], ")"}]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[77]=",ExpressionUUID->"6a6c7111-691d-40dc-be1f-58448c5f3784"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FMCartesianTensorDecomposition", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"CSP", "[", 
     RowBox[{"a", ",", "b"}], "]"}], 
    RowBox[{"CSP", "[", 
     RowBox[{"c", ",", "d"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "c"}], "}"}], ",", "2"}], "]"}]], "Input",
 CellLabel->"In[78]:=",ExpressionUUID->"9ae51156-5835-4f68-8624-db1976f7e781"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["d",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["c",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["c",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["d",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["c",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["d",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm]}], ")"}]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[78]=",ExpressionUUID->"e614a698-8811-4048-ac28-805e919745ff"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Brute force application of 3D Schouten's identity", "Subsection",ExpressionUUID->"655a22ae-a30e-4c51-a882-91f794996474"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CSP", "[", 
    RowBox[{"khat", ",", 
     RowBox[{"Polarization", "[", 
      RowBox[{"k1", ",", 
       RowBox[{"-", "I"}], ",", 
       RowBox[{"Transversality", "\[Rule]", "True"}]}], "]"}]}], "]"}], "=", 
   "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CSP", "[", 
    RowBox[{"khat", ",", 
     RowBox[{"Polarization", "[", 
      RowBox[{"k2", ",", 
       RowBox[{"-", "I"}], ",", 
       RowBox[{"Transversality", "\[Rule]", "True"}]}], "]"}]}], "]"}], "=", 
   "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CSP", "[", 
    RowBox[{"khat", ",", "khat"}], "]"}], "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CSP", "[", 
    RowBox[{"qhat", ",", "qhat"}], "]"}], "=", "1"}], ";"}], "\n"}], "Input",
 CellLabel->"In[79]:=",ExpressionUUID->"cb596c13-d631-41b3-8e6d-0c3a0583a3d6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CSP", "[", 
   RowBox[{"khat", ",", "qhat"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"CSP", "[", 
      RowBox[{"khat", ",", "qhat"}], "]"}], " ", 
     RowBox[{
      RowBox[{"CLC", "[", "]"}], "[", 
      RowBox[{"khat", ",", 
       RowBox[{"Polarization", "[", 
        RowBox[{"k1", ",", 
         RowBox[{"-", "I"}], ",", 
         RowBox[{"Transversality", "\[Rule]", "True"}]}], "]"}], ",", 
       RowBox[{"Polarization", "[", 
        RowBox[{"k2", ",", 
         RowBox[{"-", "I"}], ",", 
         RowBox[{"Transversality", "\[Rule]", "True"}]}], "]"}]}], "]"}]}], 
    "-", 
    RowBox[{
     RowBox[{"CLC", "[", "]"}], "[", 
     RowBox[{"qhat", ",", 
      RowBox[{"Polarization", "[", 
       RowBox[{"k1", ",", 
        RowBox[{"-", "I"}], ",", 
        RowBox[{"Transversality", "\[Rule]", "True"}]}], "]"}], ",", 
      RowBox[{"Polarization", "[", 
       RowBox[{"k2", ",", 
        RowBox[{"-", "I"}], ",", 
        RowBox[{"Transversality", "\[Rule]", "True"}]}], "]"}]}], "]"}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"FMCartesianSchoutenBruteForce", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"khat", ",", "khat", ",", "qhat", ",", 
     RowBox[{"Polarization", "[", 
      RowBox[{"k1", ",", 
       RowBox[{"-", "I"}], ",", 
       RowBox[{"Transversality", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"Polarization", "[", 
      RowBox[{"k2", ",", 
       RowBox[{"-", "I"}], ",", 
       RowBox[{"Transversality", "\[Rule]", "True"}]}], "]"}]}], "}"}]}], 
  "]"}]}], "Input",
 CellLabel->"In[84]:=",ExpressionUUID->"15d4b952-b02f-4ee6-8be7-f9bbd7f31277"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    FormBox[
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["khat",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["qhat",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm]}],
     TraditionalForm], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FormBox[
        RowBox[{
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox["khat",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox["qhat",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm]}],
        TraditionalForm], ")"}], " ", 
      FormBox[
       SuperscriptBox[
        OverscriptBox["\[Epsilon]", "_"], 
        RowBox[{
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox["khat",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          RowBox[{
           SuperscriptBox[
            OverscriptBox[
             FormBox[
              StyleBox["\<\"\[CurlyEpsilon]\"\>",
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm], "_"], "*"], "(", 
           FormBox["k1",
            TraditionalForm], ")"}],
          TraditionalForm], 
         FormBox[
          RowBox[{
           SuperscriptBox[
            OverscriptBox[
             FormBox[
              StyleBox["\<\"\[CurlyEpsilon]\"\>",
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm], "_"], "*"], "(", 
           FormBox["k2",
            TraditionalForm], ")"}],
          TraditionalForm]}]],
       TraditionalForm]}], "-", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Epsilon]", "_"], 
       RowBox[{
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox["qhat",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox[
         RowBox[{
          SuperscriptBox[
           OverscriptBox[
            FormBox[
             StyleBox["\<\"\[CurlyEpsilon]\"\>",
              StripOnInput->False,
              FontWeight->Bold],
             TraditionalForm], "_"], "*"], "(", 
          FormBox["k1",
           TraditionalForm], ")"}],
         TraditionalForm], 
        FormBox[
         RowBox[{
          SuperscriptBox[
           OverscriptBox[
            FormBox[
             StyleBox["\<\"\[CurlyEpsilon]\"\>",
              StripOnInput->False,
              FontWeight->Bold],
             TraditionalForm], "_"], "*"], "(", 
          FormBox["k2",
           TraditionalForm], ")"}],
         TraditionalForm]}]],
      TraditionalForm]}], ")"}]}], TraditionalForm]], "Output",
 CellLabel->"Out[84]=",ExpressionUUID->"1a30e3ff-5c65-4c1c-b09c-92b9fd8ed971"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FMCartesianSchoutenBruteForce: \"\>", "\[InvisibleSpace]", 
    "2", "\[InvisibleSpace]", "\<\" terms were removed using \"\>", 
    "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["\[Epsilon]", "_"], 
       RowBox[{
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox["qhat",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox[
         RowBox[{
          SuperscriptBox[
           OverscriptBox[
            FormBox[
             StyleBox["\<\"\[CurlyEpsilon]\"\>",
              StripOnInput->False,
              FontWeight->Bold],
             TraditionalForm], "_"], "*"], "(", 
          FormBox["k1",
           TraditionalForm], ")"}],
         TraditionalForm], 
        FormBox[
         RowBox[{
          SuperscriptBox[
           OverscriptBox[
            FormBox[
             StyleBox["\<\"\[CurlyEpsilon]\"\>",
              StripOnInput->False,
              FontWeight->Bold],
             TraditionalForm], "_"], "*"], "(", 
          FormBox["k2",
           TraditionalForm], ")"}],
         TraditionalForm]}]], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox["khat",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox["qhat",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm]}], ")"}], " ", 
       SuperscriptBox[
        OverscriptBox["\[Epsilon]", "_"], 
        RowBox[{
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox["khat",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          RowBox[{
           SuperscriptBox[
            OverscriptBox[
             FormBox[
              StyleBox["\<\"\[CurlyEpsilon]\"\>",
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm], "_"], "*"], "(", 
           FormBox["k1",
            TraditionalForm], ")"}],
          TraditionalForm], 
         FormBox[
          RowBox[{
           SuperscriptBox[
            OverscriptBox[
             FormBox[
              StyleBox["\<\"\[CurlyEpsilon]\"\>",
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm], "_"], "*"], "(", 
           FormBox["k2",
            TraditionalForm], ")"}],
          TraditionalForm]}]]}]}], "}"}], "\[InvisibleSpace]", "\<\" \"\>"}],
   SequenceForm[
   "FMCartesianSchoutenBruteForce: ", 2, " terms were removed using ", {
    FeynCalc`Eps[
       FeynCalc`CartesianMomentum[$CellContext`qhat], 
       FeynCalc`CartesianMomentum[
        FeynCalc`Polarization[$CellContext`k1, 
         Complex[0, -1], FeynCalc`Transversality -> True]], 
       FeynCalc`CartesianMomentum[
        FeynCalc`Polarization[$CellContext`k2, 
         Complex[0, -1], FeynCalc`Transversality -> True]]] -> 
     FeynCalc`CartesianPair[
        FeynCalc`CartesianMomentum[$CellContext`khat], 
        FeynCalc`CartesianMomentum[$CellContext`qhat]] FeynCalc`Eps[
        FeynCalc`CartesianMomentum[$CellContext`khat], 
        FeynCalc`CartesianMomentum[
         FeynCalc`Polarization[$CellContext`k1, 
          Complex[0, -1], FeynCalc`Transversality -> True]], 
        FeynCalc`CartesianMomentum[
         FeynCalc`Polarization[$CellContext`k2, 
          Complex[0, -1], FeynCalc`Transversality -> True]]]}, " "],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"7514615d-f494-4d3a-9da7-f5b745996e72"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellLabel->"Out[85]=",ExpressionUUID->"dc0bc7f3-035a-48e9-aa0e-77a7f946529c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"FCClearScalarProducts", "[", "]"}]], "Input",
 CellLabel->"In[86]:=",ExpressionUUID->"21e8dff7-a1d0-4549-aee5-2046da3974f2"],

Cell[CellGroupData[{

Cell[TextData[{
 "pNRQCD Feynman rules up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["p", "3"], "/", 
    SuperscriptBox["m", "2"]}], TraditionalForm]],ExpressionUUID->
  "9ba962fa-0b1d-4622-9b05-841a1fc8184e"]
}], "Subsubsection",ExpressionUUID->"b5fefafc-d803-44c4-be74-0bfa747e25d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "FMOctetGluonSingletVertex"}]], "Input",
 CellLabel->"In[87]:=",ExpressionUUID->"760a7897-51d0-4f52-93ae-7fb2c949b624"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   StyleBox[
    FrameBox[
     DynamicModuleBox[{System`InformationDump`open$$ = False, 
      System`InformationDump`mouseOver$$ = False}, 
      PaneSelectorBox[{True->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False,
              BaseStyle -> None],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FMOctetGluonSingletVertex[type_, colo1, {momg, \
indg, colg}] is a pNRQCD Octet-Gluon-Singlet-Vertex. All momenta are \
incoming. The conventions follow Fig. 5 from arXiv:hep-ph/0410047, i.e. colo1 \
is the color index of the right octet field, while momg, indg and colg denote \
the momentum as well as the vector and color indices of the gluon. When indg \
is 0, the temporal component is understood, while indg being a symbol yields \
the spatial component. Following vertices are implemented: \
\\n\\nFMOctetGluonOctetVertex[{\\\"V_A\\\", r}, a, {p, 0, b}]: VA Tr[O^+ (r.g \
E) S + S^+ (r.g E) O]\\nFMOctetGluonOctetVertex[{\\\"V_A\\\", r}, a, {p, i, \
b}]: VA Tr[O^+ (r.g E) S + S^+ (r.g E) O]\"\>", "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           PaneBox[GridBox[{
              {
               
               DynamicModuleBox[{System`InformationDump`open$$ = {
                False, False, False, False, False, False, False, False, False,
                  False, False, False}}, 
                StyleBox[GridBox[{
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"FMOctetGluonSingletVertex", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"\<\"V_A\"\>", ",", 
                    "FeynCalc`pNRQCD`Private`r_Symbol"}], "}"}], ",", 
                    "FeynCalc`pNRQCD`Private`colo1_", ",", 
                    RowBox[{"{", 
                    RowBox[{"FeynCalc`pNRQCD`Private`momg_", ",", 
                    RowBox[{"FeynCalc`pNRQCD`Private`indg_", "/;", 
                    RowBox[{"FeynCalc`pNRQCD`Private`indg", "=!=", "0"}]}], 
                    ",", "FeynCalc`pNRQCD`Private`colg_"}], "}"}], ",", 
                    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{"Block", "[", 
                    RowBox[{
                    RowBox[{"{", "FeynCalc`pNRQCD`Private`dim", "}"}], ",", 
                    RowBox[{
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "=", 
                    RowBox[{"OptionValue", "[", "Dimension", "]"}]}], ";", 
                    RowBox[{
                    "DeclareNonCommutative", "[", "FeynCalc`pNRQCD`Private`r",
                     "]"}], ";", 
                    RowBox[{
                    "DeclareFCTensor", "[", "FeynCalc`pNRQCD`Private`r", 
                    "]"}], ";", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"SMP", "[", "\<\"g_s\"\>", "]"}]}], " ", 
                    RowBox[{"SMP", "[", "\<\"V_A\"\>", "]"}], " ", 
                    RowBox[{"SUNDelta", "[", 
                    RowBox[{
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`colo1", "]"}], 
                    ",", 
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`colg", "]"}]}], 
                    "]"}], " ", 
                    SqrtBox[
                    FractionBox["Tf", "SUNN"]], " ", 
                    RowBox[{"FeynCalc`pNRQCD`Private`r", "[", 
                    RowBox[{"CartesianIndex", "[", 
                    RowBox[{"FeynCalc`pNRQCD`Private`indg", ",", 
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "-", "1"}]}], 
                    "]"}], "]"}], " ", 
                    RowBox[{"TemporalPair", "[", 
                    RowBox[{
                    RowBox[{
                    "TemporalMomentum", "[", "FeynCalc`pNRQCD`Private`momg", 
                    "]"}], ",", 
                    RowBox[{"LorentzIndex", "[", "0", "]"}]}], "]"}]}]}]}], 
                    "]"}], "/;", 
                    RowBox[{"OptionValue", "[", "Explicit", "]"}]}]}]},
                    {
                    RowBox[{
                    RowBox[{"FMOctetGluonSingletVertex", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"\<\"V_A\"\>", ",", 
                    "FeynCalc`pNRQCD`Private`r_Symbol"}], "}"}], ",", 
                    "FeynCalc`pNRQCD`Private`colo1_", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "FeynCalc`pNRQCD`Private`momg_", ",", "0", ",", 
                    "FeynCalc`pNRQCD`Private`colg_"}], "}"}], ",", 
                    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{"Block", "[", 
                    RowBox[{
                    RowBox[{"{", "FeynCalc`pNRQCD`Private`dim", "}"}], ",", 
                    RowBox[{
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "=", 
                    RowBox[{"OptionValue", "[", "Dimension", "]"}]}], ";", 
                    RowBox[{
                    "DeclareNonCommutative", "[", "FeynCalc`pNRQCD`Private`r",
                     "]"}], ";", 
                    RowBox[{
                    "DeclareFCTensor", "[", "FeynCalc`pNRQCD`Private`r", 
                    "]"}], ";", 
                    RowBox[{
                    RowBox[{"SMP", "[", "\<\"g_s\"\>", "]"}], " ", 
                    RowBox[{"SMP", "[", "\<\"V_A\"\>", "]"}], " ", 
                    RowBox[{"SUNDelta", "[", 
                    RowBox[{
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`colo1", "]"}], 
                    ",", 
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`colg", "]"}]}], 
                    "]"}], " ", 
                    SqrtBox[
                    FractionBox["Tf", "SUNN"]], " ", 
                    RowBox[{"FeynCalc`pNRQCD`Private`r", "[", 
                    RowBox[{"CartesianMomentum", "[", 
                    RowBox[{"FeynCalc`pNRQCD`Private`momg", ",", 
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "-", "1"}]}], 
                    "]"}], "]"}]}]}]}], "]"}], "/;", 
                    RowBox[{"OptionValue", "[", "Explicit", "]"}]}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Options\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Options\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Options", "Tooltip"]& ], 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Dimension", "\[Rule]", "D"}], ",", 
                    RowBox[{"Explicit", "\[Rule]", "False"}]}], "}"}]},
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], \
"\<\"FeynCalc`FMOctetGluonSingletVertex\"\>"}
                  },
                  AutoDelete->False,
                  GridBoxAlignment->{"Columns" -> {Right, Left}},
                  GridBoxDividers->None,
                  GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                 StripOnInput->False],
                DynamicModuleValues:>{}]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.5599999999999999]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[3.6]}, 
                 Offset[0.2]}}],
            FrameMargins->6], ""},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpener"]], True->
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, False],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"], False->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FMOctetGluonSingletVertex[type_, colo1, {momg, \
indg, colg}] is a pNRQCD Octet-Gluon-Singlet-Vertex. All momenta are \
incoming. The conventions follow Fig. 5 from arXiv:hep-ph/0410047, i.e. colo1 \
is the color index of the right octet field, while momg, indg and colg denote \
the momentum as well as the vector and color indices of the gluon. When indg \
is 0, the temporal component is understood, while indg being a symbol yields \
the spatial component. Following vertices are implemented: \
\\n\\nFMOctetGluonOctetVertex[{\\\"V_A\\\", r}, a, {p, 0, b}]: VA Tr[O^+ (r.g \
E) S + S^+ (r.g E) O]\\nFMOctetGluonOctetVertex[{\\\"V_A\\\", r}, a, {p, i, \
b}]: VA Tr[O^+ (r.g E) S + S^+ (r.g E) O]\"\>", "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpener"],
                ImageSizeCache->{10., {2., 8.}}], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpenerHot"],
                ImageSizeCache->{10., {2., 8.}}]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, True],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"]}, Dynamic[System`InformationDump`open$$],
       BaselinePosition->Baseline,
       FrameMargins->0,
       ImageSize->Automatic],
      DynamicModuleValues:>{}],
     BaseStyle->"InformationGridFrame",
     StripOnInput->False], "InformationGridPlain",
    StripOnInput->False],
   InformationData[
    Association[
    "ObjectType" -> "Symbol", "Usage" -> 
     "FMOctetGluonSingletVertex[type_, colo1, {momg, indg, colg}] is a pNRQCD \
Octet-Gluon-Singlet-Vertex. All momenta are incoming. The conventions follow \
Fig. 5 from arXiv:hep-ph/0410047, i.e. colo1 is the color index of the right \
octet field, while momg, indg and colg denote the momentum as well as the \
vector and color indices of the gluon. When indg is 0, the temporal component \
is understood, while indg being a symbol yields the spatial component. \
Following vertices are implemented: \n\nFMOctetGluonOctetVertex[{\"V_A\", r}, \
a, {p, 0, b}]: VA Tr[O^+ (r.g E) S + S^+ (r.g E) O]\n\
FMOctetGluonOctetVertex[{\"V_A\", r}, a, {p, i, b}]: VA Tr[O^+ (r.g E) S + \
S^+ (r.g E) O]", "Documentation" -> None, "OwnValues" -> None, "UpValues" -> 
     None, "DownValues" -> 
     Information`InformationValueForm[
      DownValues, FeynCalc`FMOctetGluonSingletVertex, {
       FeynCalc`FMOctetGluonSingletVertex[{"V_A", 
           Pattern[FeynCalc`pNRQCD`Private`r, 
            Blank[Symbol]]}, 
          Pattern[FeynCalc`pNRQCD`Private`colo1, 
           Blank[]], {
           Pattern[FeynCalc`pNRQCD`Private`momg, 
            Blank[]], 
           Condition[
            Pattern[FeynCalc`pNRQCD`Private`indg, 
             Blank[]], FeynCalc`pNRQCD`Private`indg =!= 0], 
           Pattern[FeynCalc`pNRQCD`Private`colg, 
            Blank[]]}, 
          OptionsPattern[]] :> Condition[
          
          Block[{FeynCalc`pNRQCD`Private`dim}, 
           FeynCalc`pNRQCD`Private`dim = OptionValue[FeynCalc`Dimension]; 
           FeynCalc`DeclareNonCommutative[FeynCalc`pNRQCD`Private`r]; 
           FeynCalc`DeclareFCTensor[FeynCalc`pNRQCD`Private`r]; -
            FeynCalc`SMP["g_s"] FeynCalc`SMP["V_A"] FeynCalc`SUNDelta[
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`colo1], 
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`colg]] 
            Sqrt[FeynCalc`Tf/FeynCalc`SUNN] FeynCalc`pNRQCD`Private`r[
              FeynCalc`CartesianIndex[
              FeynCalc`pNRQCD`Private`indg, FeynCalc`pNRQCD`Private`dim - 1]] 
            FeynCalc`TemporalPair[
              FeynCalc`TemporalMomentum[FeynCalc`pNRQCD`Private`momg], 
              FeynCalc`LorentzIndex[0]]], 
          OptionValue[FeynCalc`Explicit]], 
        FeynCalc`FMOctetGluonSingletVertex[{"V_A", 
           Pattern[FeynCalc`pNRQCD`Private`r, 
            Blank[Symbol]]}, 
          Pattern[FeynCalc`pNRQCD`Private`colo1, 
           Blank[]], {
           Pattern[FeynCalc`pNRQCD`Private`momg, 
            Blank[]], 0, 
           Pattern[FeynCalc`pNRQCD`Private`colg, 
            Blank[]]}, 
          OptionsPattern[]] :> Condition[
          
          Block[{FeynCalc`pNRQCD`Private`dim}, 
           FeynCalc`pNRQCD`Private`dim = OptionValue[FeynCalc`Dimension]; 
           FeynCalc`DeclareNonCommutative[FeynCalc`pNRQCD`Private`r]; 
           FeynCalc`DeclareFCTensor[FeynCalc`pNRQCD`Private`r]; 
           FeynCalc`SMP["g_s"] FeynCalc`SMP["V_A"] FeynCalc`SUNDelta[
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`colo1], 
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`colg]] 
            Sqrt[FeynCalc`Tf/FeynCalc`SUNN] FeynCalc`pNRQCD`Private`r[
              FeynCalc`CartesianMomentum[
              FeynCalc`pNRQCD`Private`momg, FeynCalc`pNRQCD`Private`dim - 
               1]]], 
          OptionValue[FeynCalc`Explicit]]}], "SubValues" -> None, 
     "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
     "Options" -> {FeynCalc`Dimension -> D, FeynCalc`Explicit -> False}, 
     "Attributes" -> {}, "FullName" -> "FeynCalc`FMOctetGluonSingletVertex"], 
    False]], TraditionalForm]], "Output",
 CellLabel->"Out[87]=",ExpressionUUID->"41559337-4dce-4092-98a6-9fbbbecc497e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FMOctetGluonSingletVertex", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\"\<V_A\>\"", ",", "r"}], "}"}], ",", "a", ",", 
   RowBox[{"{", 
    RowBox[{"P", ",", "0", ",", "c"}], "}"}], ",", 
   RowBox[{"Explicit", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellLabel->"In[88]:=",ExpressionUUID->"0f336f9b-4e8c-4928-aa20-07c28a1000fa"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["V", "A"], " ", 
   SubscriptBox["g", "s"], " ", 
   RowBox[{"r", "(", 
    FormBox[
     StyleBox["P",
      StripOnInput->False,
      FontWeight->Bold],
     TraditionalForm], ")"}], " ", 
   SuperscriptBox["\[Delta]", 
    RowBox[{
     FormBox[
      FormBox["a",
       TraditionalForm],
      TraditionalForm], 
     FormBox[
      FormBox["c",
       TraditionalForm],
      TraditionalForm]}]], " ", 
   SqrtBox[
    FractionBox[
     SubscriptBox["T", "f"], "N"]]}], TraditionalForm]], "Output",
 CellLabel->"Out[88]=",ExpressionUUID->"6c4ca4cf-9b0c-4a11-ba79-4e92e1ff00e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FMOctetGluonSingletVertex", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\"\<V_A\>\"", ",", "r"}], "}"}], ",", "a", ",", 
   RowBox[{"{", 
    RowBox[{"P", ",", "i", ",", "c"}], "}"}], ",", 
   RowBox[{"Explicit", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellLabel->"In[89]:=",ExpressionUUID->"e7e8079e-6464-4237-9bef-96fc133bef88"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    FormBox[
     FormBox[
      FormBox["P",
       TraditionalForm],
      TraditionalForm],
     TraditionalForm], "0"], " ", 
   SubscriptBox["V", "A"], " ", 
   SubscriptBox["g", "s"], " ", 
   RowBox[{"r", "(", 
    FormBox[
     StyleBox["i",
      StripOnInput->False,
      FontWeight->Bold],
     TraditionalForm], ")"}], " ", 
   SuperscriptBox["\[Delta]", 
    RowBox[{
     FormBox[
      FormBox["a",
       TraditionalForm],
      TraditionalForm], 
     FormBox[
      FormBox["c",
       TraditionalForm],
      TraditionalForm]}]], " ", 
   RowBox[{"(", 
    RowBox[{"-", 
     SqrtBox[
      FractionBox[
       SubscriptBox["T", "f"], "N"]]}], ")"}]}], TraditionalForm]], "Output",
 CellLabel->"Out[89]=",ExpressionUUID->"e39a5e10-7ddd-4b6e-8109-c28c59457b31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "FMOctetGluonOctetVertex"}]], "Input",
 CellLabel->"In[90]:=",ExpressionUUID->"7037f968-cf7c-4527-82d0-5f42aec8674b"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   StyleBox[
    FrameBox[
     DynamicModuleBox[{System`InformationDump`open$$ = False, 
      System`InformationDump`mouseOver$$ = False}, 
      PaneSelectorBox[{True->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False,
              BaseStyle -> None],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FMOctetGluonOctetVertex[type_, colo1, {momg, indg, \
colg}, colo2] is a pNRQCD Octet-Gluon-Octet-Vertex. All momenta are incoming. \
The conventions follow Fig. 5 from arXiv:hep-ph/0410047, i.e. colo1 and colo2 \
are the color indices of the right and left octet fields respectively, while \
momg, indg and colg denote the momentum as well as the vector and color \
indices of the gluon. When indg is 0, the temporal component is understood, \
while indg being a symbol yields the spatial component. Following vertices \
are implemented: \\n\\nFMOctetGluonOctetVertex[{\\\"1\\\"}, a, {p, 0, b}, c]: \
g O^+ i D_0 O\\nFMOctetGluonOctetVertex[{\\\"V_B\\\", r}, a, {p, 0, b}, c]: \
VB/2 Tr[O^+ (r.g E) O + O^+ O (r.g \
E)]\\nFMOctetGluonOctetVertex[{\\\"V_B\\\", r}, a, {p, i, b}, c]: VB/2 Tr[O^+ \
(r.g E) O + O^+ O (r.g E)]\"\>", "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           PaneBox[GridBox[{
              {
               
               DynamicModuleBox[{System`InformationDump`open$$ = {
                False, False, False, False, False, False, False, False, False,
                  False, False, False}}, 
                StyleBox[GridBox[{
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"FMOctetGluonOctetVertex", "[", 
                    RowBox[{
                    RowBox[{"{", "\<\"1\"\>", "}"}], ",", 
                    "FeynCalc`pNRQCD`Private`colo1_", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "_", ",", "0", ",", "FeynCalc`pNRQCD`Private`colg_"}], 
                    "}"}], ",", "FeynCalc`pNRQCD`Private`colo2_", ",", 
                    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"SMP", "[", "\<\"g_s\"\>", "]"}], " ", 
                    RowBox[{"SUNF", "[", 
                    RowBox[{
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`colo1", "]"}], 
                    ",", 
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`colg", "]"}], 
                    ",", 
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`colo2", "]"}]}],
                     "]"}]}], "/;", 
                    RowBox[{"OptionValue", "[", "Explicit", "]"}]}]}]},
                    {
                    RowBox[{
                    RowBox[{"FMOctetGluonOctetVertex", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\<\"V_B\"\>", ",", 
                    "FeynCalc`pNRQCD`Private`r_Symbol"}], "}"}], ",", 
                    "FeynCalc`pNRQCD`Private`colo1_", ",", 
                    RowBox[{"{", 
                    RowBox[{"FeynCalc`pNRQCD`Private`momg_", ",", 
                    RowBox[{"FeynCalc`pNRQCD`Private`indg_", "/;", 
                    RowBox[{"FeynCalc`pNRQCD`Private`indg", "=!=", "0"}]}], 
                    ",", "FeynCalc`pNRQCD`Private`colg_"}], "}"}], ",", 
                    "FeynCalc`pNRQCD`Private`colo2_", ",", 
                    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{"Block", "[", 
                    RowBox[{
                    RowBox[{"{", "FeynCalc`pNRQCD`Private`dim", "}"}], ",", 
                    RowBox[{
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "=", 
                    RowBox[{"OptionValue", "[", "Dimension", "]"}]}], ";", 
                    RowBox[{
                    "DeclareNonCommutative", "[", "FeynCalc`pNRQCD`Private`r",
                     "]"}], ";", 
                    RowBox[{
                    "DeclareFCTensor", "[", "FeynCalc`pNRQCD`Private`r", 
                    "]"}], ";", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], " ", 
                    RowBox[{"SMP", "[", "\<\"g_s\"\>", "]"}], " ", 
                    RowBox[{"SMP", "[", "\<\"V_B\"\>", "]"}], " ", 
                    RowBox[{"SUND", "[", 
                    RowBox[{
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`colo1", "]"}], 
                    ",", 
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`colg", "]"}], 
                    ",", 
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`colo2", "]"}]}],
                     "]"}], " ", 
                    RowBox[{"FeynCalc`pNRQCD`Private`r", "[", 
                    RowBox[{"CartesianIndex", "[", 
                    RowBox[{"FeynCalc`pNRQCD`Private`indg", ",", 
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "-", "1"}]}], 
                    "]"}], "]"}], " ", 
                    RowBox[{"TemporalPair", "[", 
                    RowBox[{
                    RowBox[{
                    "TemporalMomentum", "[", "FeynCalc`pNRQCD`Private`momg", 
                    "]"}], ",", 
                    RowBox[{"LorentzIndex", "[", "0", "]"}]}], "]"}]}]}]}], 
                    "]"}], "/;", 
                    RowBox[{"OptionValue", "[", "Explicit", "]"}]}]}]},
                    {
                    RowBox[{
                    RowBox[{"FMOctetGluonOctetVertex", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"\<\"V_B\"\>", ",", 
                    "FeynCalc`pNRQCD`Private`r_Symbol"}], "}"}], ",", 
                    "FeynCalc`pNRQCD`Private`colo1_", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "FeynCalc`pNRQCD`Private`momg_", ",", "0", ",", 
                    "FeynCalc`pNRQCD`Private`colg_"}], "}"}], ",", 
                    "FeynCalc`pNRQCD`Private`colo2_", ",", 
                    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{"Block", "[", 
                    RowBox[{
                    RowBox[{"{", "FeynCalc`pNRQCD`Private`dim", "}"}], ",", 
                    RowBox[{
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "=", 
                    RowBox[{"OptionValue", "[", "Dimension", "]"}]}], ";", 
                    RowBox[{
                    "DeclareNonCommutative", "[", "FeynCalc`pNRQCD`Private`r",
                     "]"}], ";", 
                    RowBox[{
                    "DeclareFCTensor", "[", "FeynCalc`pNRQCD`Private`r", 
                    "]"}], ";", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"SMP", "[", "\<\"g_s\"\>", "]"}], " ", 
                    RowBox[{"SMP", "[", "\<\"V_B\"\>", "]"}], " ", 
                    RowBox[{"SUND", "[", 
                    RowBox[{
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`colo1", "]"}], 
                    ",", 
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`colg", "]"}], 
                    ",", 
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`colo2", "]"}]}],
                     "]"}], " ", 
                    RowBox[{"FeynCalc`pNRQCD`Private`r", "[", 
                    RowBox[{"CartesianMomentum", "[", 
                    RowBox[{"FeynCalc`pNRQCD`Private`momg", ",", 
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "-", "1"}]}], 
                    "]"}], "]"}]}]}]}], "]"}], "/;", 
                    RowBox[{"OptionValue", "[", "Explicit", "]"}]}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Options\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Options\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Options", "Tooltip"]& ], 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Dimension", "\[Rule]", "D"}], ",", 
                    RowBox[{"Explicit", "\[Rule]", "False"}]}], "}"}]},
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], \
"\<\"FeynCalc`FMOctetGluonOctetVertex\"\>"}
                  },
                  AutoDelete->False,
                  GridBoxAlignment->{"Columns" -> {Right, Left}},
                  GridBoxDividers->None,
                  GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                 StripOnInput->False],
                DynamicModuleValues:>{}]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.5599999999999999]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[3.6]}, 
                 Offset[0.2]}}],
            FrameMargins->6], ""},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpener"]], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, False],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"], False->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FMOctetGluonOctetVertex[type_, colo1, {momg, indg, \
colg}, colo2] is a pNRQCD Octet-Gluon-Octet-Vertex. All momenta are incoming. \
The conventions follow Fig. 5 from arXiv:hep-ph/0410047, i.e. colo1 and colo2 \
are the color indices of the right and left octet fields respectively, while \
momg, indg and colg denote the momentum as well as the vector and color \
indices of the gluon. When indg is 0, the temporal component is understood, \
while indg being a symbol yields the spatial component. Following vertices \
are implemented: \\n\\nFMOctetGluonOctetVertex[{\\\"1\\\"}, a, {p, 0, b}, c]: \
g O^+ i D_0 O\\nFMOctetGluonOctetVertex[{\\\"V_B\\\", r}, a, {p, 0, b}, c]: \
VB/2 Tr[O^+ (r.g E) O + O^+ O (r.g \
E)]\\nFMOctetGluonOctetVertex[{\\\"V_B\\\", r}, a, {p, i, b}, c]: VB/2 Tr[O^+ \
(r.g E) O + O^+ O (r.g E)]\"\>", "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpener"],
                ImageSizeCache->{10., {2., 8.}}], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpenerHot"],
                ImageSizeCache->{10., {2., 8.}}]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, True],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"]}, Dynamic[System`InformationDump`open$$],
       BaselinePosition->Baseline,
       FrameMargins->0,
       ImageSize->Automatic],
      DynamicModuleValues:>{}],
     BaseStyle->"InformationGridFrame",
     StripOnInput->False], "InformationGridPlain",
    StripOnInput->False],
   InformationData[
    Association[
    "ObjectType" -> "Symbol", "Usage" -> 
     "FMOctetGluonOctetVertex[type_, colo1, {momg, indg, colg}, colo2] is a \
pNRQCD Octet-Gluon-Octet-Vertex. All momenta are incoming. The conventions \
follow Fig. 5 from arXiv:hep-ph/0410047, i.e. colo1 and colo2 are the color \
indices of the right and left octet fields respectively, while momg, indg and \
colg denote the momentum as well as the vector and color indices of the \
gluon. When indg is 0, the temporal component is understood, while indg being \
a symbol yields the spatial component. Following vertices are implemented: \n\
\nFMOctetGluonOctetVertex[{\"1\"}, a, {p, 0, b}, c]: g O^+ i D_0 O\n\
FMOctetGluonOctetVertex[{\"V_B\", r}, a, {p, 0, b}, c]: VB/2 Tr[O^+ (r.g E) O \
+ O^+ O (r.g E)]\nFMOctetGluonOctetVertex[{\"V_B\", r}, a, {p, i, b}, c]: \
VB/2 Tr[O^+ (r.g E) O + O^+ O (r.g E)]", "Documentation" -> None, "OwnValues" -> 
     None, "UpValues" -> None, "DownValues" -> 
     Information`InformationValueForm[
      DownValues, FeynCalc`FMOctetGluonOctetVertex, {
       FeynCalc`FMOctetGluonOctetVertex[{"1"}, 
          Pattern[FeynCalc`pNRQCD`Private`colo1, 
           Blank[]], {
           Blank[], 0, 
           Pattern[FeynCalc`pNRQCD`Private`colg, 
            Blank[]]}, 
          Pattern[FeynCalc`pNRQCD`Private`colo2, 
           Blank[]], 
          OptionsPattern[]] :> Condition[FeynCalc`SMP["g_s"] FeynCalc`SUNF[
            FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`colo1], 
            FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`colg], 
            FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`colo2]], 
          OptionValue[FeynCalc`Explicit]], 
        FeynCalc`FMOctetGluonOctetVertex[{"V_B", 
           Pattern[FeynCalc`pNRQCD`Private`r, 
            Blank[Symbol]]}, 
          Pattern[FeynCalc`pNRQCD`Private`colo1, 
           Blank[]], {
           Pattern[FeynCalc`pNRQCD`Private`momg, 
            Blank[]], 
           Condition[
            Pattern[FeynCalc`pNRQCD`Private`indg, 
             Blank[]], FeynCalc`pNRQCD`Private`indg =!= 0], 
           Pattern[FeynCalc`pNRQCD`Private`colg, 
            Blank[]]}, 
          Pattern[FeynCalc`pNRQCD`Private`colo2, 
           Blank[]], 
          OptionsPattern[]] :> Condition[
          
          Block[{FeynCalc`pNRQCD`Private`dim}, 
           FeynCalc`pNRQCD`Private`dim = OptionValue[FeynCalc`Dimension]; 
           FeynCalc`DeclareNonCommutative[FeynCalc`pNRQCD`Private`r]; 
           FeynCalc`DeclareFCTensor[FeynCalc`pNRQCD`Private`r]; -
            FeynCalc`SMP["g_s"] FeynCalc`SMP["V_B"] 2^(-1) FeynCalc`SUND[
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`colo1], 
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`colg], 
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`colo2]] 
            FeynCalc`pNRQCD`Private`r[
              FeynCalc`CartesianIndex[
              FeynCalc`pNRQCD`Private`indg, FeynCalc`pNRQCD`Private`dim - 1]] 
            FeynCalc`TemporalPair[
              FeynCalc`TemporalMomentum[FeynCalc`pNRQCD`Private`momg], 
              FeynCalc`LorentzIndex[0]]], 
          OptionValue[FeynCalc`Explicit]], 
        FeynCalc`FMOctetGluonOctetVertex[{"V_B", 
           Pattern[FeynCalc`pNRQCD`Private`r, 
            Blank[Symbol]]}, 
          Pattern[FeynCalc`pNRQCD`Private`colo1, 
           Blank[]], {
           Pattern[FeynCalc`pNRQCD`Private`momg, 
            Blank[]], 0, 
           Pattern[FeynCalc`pNRQCD`Private`colg, 
            Blank[]]}, 
          Pattern[FeynCalc`pNRQCD`Private`colo2, 
           Blank[]], 
          OptionsPattern[]] :> Condition[
          
          Block[{FeynCalc`pNRQCD`Private`dim}, 
           FeynCalc`pNRQCD`Private`dim = OptionValue[FeynCalc`Dimension]; 
           FeynCalc`DeclareNonCommutative[FeynCalc`pNRQCD`Private`r]; 
           FeynCalc`DeclareFCTensor[FeynCalc`pNRQCD`Private`r]; 
           FeynCalc`SMP["g_s"] FeynCalc`SMP["V_B"] 2^(-1) FeynCalc`SUND[
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`colo1], 
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`colg], 
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`colo2]] 
            FeynCalc`pNRQCD`Private`r[
              FeynCalc`CartesianMomentum[
              FeynCalc`pNRQCD`Private`momg, FeynCalc`pNRQCD`Private`dim - 
               1]]], 
          OptionValue[FeynCalc`Explicit]]}], "SubValues" -> None, 
     "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
     "Options" -> {FeynCalc`Dimension -> D, FeynCalc`Explicit -> False}, 
     "Attributes" -> {}, "FullName" -> "FeynCalc`FMOctetGluonOctetVertex"], 
    False]], TraditionalForm]], "Output",
 CellLabel->"Out[90]=",ExpressionUUID->"83939daa-372a-4412-b285-1631dd26b2d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FMOctetGluonOctetVertex", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\"\<V_B\>\"", ",", "r"}], "}"}], ",", "a", ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "b"}], "}"}], ",", "c", ",", 
   RowBox[{"Explicit", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellLabel->"In[91]:=",ExpressionUUID->"d2a6bd4f-8bb2-46ef-9592-56af618efc23"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["V", "B"], " ", 
   SubscriptBox["g", "s"], " ", 
   RowBox[{"r", "(", 
    FormBox[
     StyleBox["p",
      StripOnInput->False,
      FontWeight->Bold],
     TraditionalForm], ")"}], " ", 
   SuperscriptBox["d", 
    RowBox[{
     FormBox[
      FormBox["a",
       TraditionalForm],
      TraditionalForm], 
     FormBox[
      FormBox["b",
       TraditionalForm],
      TraditionalForm], 
     FormBox[
      FormBox["c",
       TraditionalForm],
      TraditionalForm]}]]}], TraditionalForm]], "Output",
 CellLabel->"Out[91]=",ExpressionUUID->"ed0682c4-0e41-4039-84ff-50a146dce0a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "FMOctetGluonGluonOctetVertex"}]], "Input",
 CellLabel->"In[92]:=",ExpressionUUID->"ed84323e-736a-4b74-ad41-3ac1c180aced"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   StyleBox[
    FrameBox[
     DynamicModuleBox[{System`InformationDump`open$$ = False, 
      System`InformationDump`mouseOver$$ = False}, 
      PaneSelectorBox[{True->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False,
              BaseStyle -> None],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FMOctetGluonGluonOctetVertex[type_, colo1, {momg1, \
indg1, colg1}, {momg2_, indg2, colg2_}, colo2] is a pNRQCD \
Octet-Gluon-Gluon-Octet-Vertex. All momenta are incoming. The conventions \
follow Fig. 5 from arXiv:hep-ph/0410047, i.e. colo1 and colo2 are the color \
indices of the right and left octet fields respectively, while momg1/momg2, \
indg1/indg2 and colg1/colg2 denote the momenta as well as the vector and \
color indices of the two gluons. When indg1/indg2 is 0, the temporal \
component understood, while indg1/indg2 being a symbol yields the spatial \
component. Following vertices are implemented: \
\\n\\nFMOctetGluonGluonOctetVertex[{\\\"V_B\\\", r}, a, {p1, i, d}, {p2, 0, \
c}, b]: VB/2 Tr[O^+ (r.g E) O + O^+ O (r.g E)]\"\>", "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           PaneBox[GridBox[{
              {
               
               DynamicModuleBox[{System`InformationDump`open$$ = {
                False, False, False, False, False, False, False, False, False,
                  False, False, False}}, 
                StyleBox[GridBox[{
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"FMOctetGluonGluonOctetVertex", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"\<\"V_B\"\>", ",", 
                    "FeynCalc`pNRQCD`Private`r_Symbol"}], "}"}], ",", 
                    "FeynCalc`pNRQCD`Private`colo1_", ",", 
                    RowBox[{"{", 
                    RowBox[{"_", ",", 
                    RowBox[{"FeynCalc`pNRQCD`Private`indg1_", "/;", 
                    RowBox[{"FeynCalc`pNRQCD`Private`indg1", "=!=", "0"}]}], 
                    ",", "FeynCalc`pNRQCD`Private`colg1_"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "_", ",", "0", ",", "FeynCalc`pNRQCD`Private`colg2_"}], 
                    "}"}], ",", "FeynCalc`pNRQCD`Private`colo2_", ",", 
                    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{"Block", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "FeynCalc`pNRQCD`Private`dummy", ",", 
                    "FeynCalc`pNRQCD`Private`dim"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "=", 
                    RowBox[{"OptionValue", "[", "Dimension", "]"}]}], ";", 
                    RowBox[{"FeynCalc`pNRQCD`Private`dummy", "=", 
                    RowBox[{"Unique", "[", "\<\"col\"\>", "]"}]}], ";", 
                    RowBox[{
                    "DeclareNonCommutative", "[", "FeynCalc`pNRQCD`Private`r",
                     "]"}], ";", 
                    RowBox[{
                    "DeclareFCTensor", "[", "FeynCalc`pNRQCD`Private`r", 
                    "]"}], ";", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox[
                    RowBox[{"SMP", "[", "\<\"g_s\"\>", "]"}], "2"], " ", 
                    RowBox[{"SMP", "[", "\<\"V_B\"\>", "]"}], " ", 
                    RowBox[{"SUND", "[", 
                    RowBox[{
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`colo1", "]"}], 
                    ",", 
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`colo2", "]"}], 
                    ",", 
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`dummy", "]"}]}],
                     "]"}], " ", 
                    RowBox[{"SUNF", "[", 
                    RowBox[{
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`dummy", "]"}], 
                    ",", 
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`colg1", "]"}], 
                    ",", 
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`colg2", "]"}]}],
                     "]"}], " ", 
                    RowBox[{"FeynCalc`pNRQCD`Private`r", "[", 
                    RowBox[{"CartesianIndex", "[", 
                    RowBox[{"FeynCalc`pNRQCD`Private`indg1", ",", 
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "-", "1"}]}], 
                    "]"}], "]"}]}]}]}], "]"}], "/;", 
                    RowBox[{"OptionValue", "[", "Explicit", "]"}]}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Options\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Options\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Options", "Tooltip"]& ], 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Dimension", "\[Rule]", "D"}], ",", 
                    RowBox[{"Explicit", "\[Rule]", "False"}]}], "}"}]},
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"FeynCalc`FMOctetGluonGluonOctetVertex\
\"\>"}
                  },
                  AutoDelete->False,
                  GridBoxAlignment->{"Columns" -> {Right, Left}},
                  GridBoxDividers->None,
                  GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                 StripOnInput->False],
                DynamicModuleValues:>{}]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.5599999999999999]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[3.6]}, 
                 Offset[0.2]}}],
            FrameMargins->6], ""},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpener"]], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, False],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"], False->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FMOctetGluonGluonOctetVertex[type_, colo1, {momg1, \
indg1, colg1}, {momg2_, indg2, colg2_}, colo2] is a pNRQCD \
Octet-Gluon-Gluon-Octet-Vertex. All momenta are incoming. The conventions \
follow Fig. 5 from arXiv:hep-ph/0410047, i.e. colo1 and colo2 are the color \
indices of the right and left octet fields respectively, while momg1/momg2, \
indg1/indg2 and colg1/colg2 denote the momenta as well as the vector and \
color indices of the two gluons. When indg1/indg2 is 0, the temporal \
component understood, while indg1/indg2 being a symbol yields the spatial \
component. Following vertices are implemented: \
\\n\\nFMOctetGluonGluonOctetVertex[{\\\"V_B\\\", r}, a, {p1, i, d}, {p2, 0, \
c}, b]: VB/2 Tr[O^+ (r.g E) O + O^+ O (r.g E)]\"\>", "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpener"],
                ImageSizeCache->{10., {2., 8.}}], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpenerHot"],
                ImageSizeCache->{10., {2., 8.}}]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, True],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"]}, Dynamic[System`InformationDump`open$$],
       BaselinePosition->Baseline,
       FrameMargins->0,
       ImageSize->Automatic],
      DynamicModuleValues:>{}],
     BaseStyle->"InformationGridFrame",
     StripOnInput->False], "InformationGridPlain",
    StripOnInput->False],
   InformationData[
    Association[
    "ObjectType" -> "Symbol", "Usage" -> 
     "FMOctetGluonGluonOctetVertex[type_, colo1, {momg1, indg1, colg1}, \
{momg2_, indg2, colg2_}, colo2] is a pNRQCD Octet-Gluon-Gluon-Octet-Vertex. \
All momenta are incoming. The conventions follow Fig. 5 from \
arXiv:hep-ph/0410047, i.e. colo1 and colo2 are the color indices of the right \
and left octet fields respectively, while momg1/momg2, indg1/indg2 and \
colg1/colg2 denote the momenta as well as the vector and color indices of the \
two gluons. When indg1/indg2 is 0, the temporal component understood, while \
indg1/indg2 being a symbol yields the spatial component. Following vertices \
are implemented: \n\nFMOctetGluonGluonOctetVertex[{\"V_B\", r}, a, {p1, i, \
d}, {p2, 0, c}, b]: VB/2 Tr[O^+ (r.g E) O + O^+ O (r.g E)]", "Documentation" -> 
     None, "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
     Information`InformationValueForm[
      DownValues, FeynCalc`FMOctetGluonGluonOctetVertex, {
       FeynCalc`FMOctetGluonGluonOctetVertex[{"V_B", 
           Pattern[FeynCalc`pNRQCD`Private`r, 
            Blank[Symbol]]}, 
          Pattern[FeynCalc`pNRQCD`Private`colo1, 
           Blank[]], {
           Blank[], 
           Condition[
            Pattern[FeynCalc`pNRQCD`Private`indg1, 
             Blank[]], FeynCalc`pNRQCD`Private`indg1 =!= 0], 
           Pattern[FeynCalc`pNRQCD`Private`colg1, 
            Blank[]]}, {
           Blank[], 0, 
           Pattern[FeynCalc`pNRQCD`Private`colg2, 
            Blank[]]}, 
          Pattern[FeynCalc`pNRQCD`Private`colo2, 
           Blank[]], 
          OptionsPattern[]] :> Condition[
          
          Block[{FeynCalc`pNRQCD`Private`dummy, FeynCalc`pNRQCD`Private`dim}, 
           FeynCalc`pNRQCD`Private`dim = OptionValue[FeynCalc`Dimension]; 
           FeynCalc`pNRQCD`Private`dummy = Unique["col"]; 
           FeynCalc`DeclareNonCommutative[FeynCalc`pNRQCD`Private`r]; 
           FeynCalc`DeclareFCTensor[FeynCalc`pNRQCD`Private`r]; -I 
            FeynCalc`SMP["g_s"]^2 FeynCalc`SMP["V_B"] 2^(-1) FeynCalc`SUND[
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`colo1], 
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`colo2], 
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`dummy]] 
            FeynCalc`SUNF[
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`dummy], 
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`colg1], 
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`colg2]] 
            FeynCalc`pNRQCD`Private`r[
              FeynCalc`CartesianIndex[
              FeynCalc`pNRQCD`Private`indg1, FeynCalc`pNRQCD`Private`dim - 
               1]]], 
          OptionValue[FeynCalc`Explicit]]}], "SubValues" -> None, 
     "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
     "Options" -> {FeynCalc`Dimension -> D, FeynCalc`Explicit -> False}, 
     "Attributes" -> {}, "FullName" -> 
     "FeynCalc`FMOctetGluonGluonOctetVertex"], False]], 
  TraditionalForm]], "Output",
 CellLabel->"Out[92]=",ExpressionUUID->"eb32b1d8-30c3-4b1c-9b8f-ce3d7ba9bd26"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FMOctetGluonGluonOctetVertex", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\"\<V_B\>\"", ",", "r"}], "}"}], ",", "a", ",", 
   RowBox[{"{", 
    RowBox[{"p1", ",", "i", ",", "d"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p2", ",", "0", ",", "e"}], "}"}], ",", "b", ",", 
   RowBox[{"Explicit", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellLabel->"In[93]:=",ExpressionUUID->"a40f0bcf-fee2-4969-b9e4-965cf9c96fd9"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
   SubscriptBox["V", "B"], " ", 
   SubsuperscriptBox["g", "s", "2"], " ", 
   RowBox[{"r", "(", 
    FormBox[
     StyleBox["i",
      StripOnInput->False,
      FontWeight->Bold],
     TraditionalForm], ")"}], " ", 
   SuperscriptBox["d", 
    RowBox[{
     FormBox[
      FormBox["a",
       TraditionalForm],
      TraditionalForm], 
     FormBox[
      FormBox["b",
       TraditionalForm],
      TraditionalForm], 
     FormBox[
      FormBox["col467",
       TraditionalForm],
      TraditionalForm]}]], " ", 
   SuperscriptBox["f", 
    RowBox[{
     FormBox[
      FormBox["col467",
       TraditionalForm],
      TraditionalForm], 
     FormBox[
      FormBox["d",
       TraditionalForm],
      TraditionalForm], 
     FormBox[
      FormBox["e",
       TraditionalForm],
      TraditionalForm]}]]}], TraditionalForm]], "Output",
 CellLabel->"Out[93]=",ExpressionUUID->"2ed234a7-ec09-4d40-a595-7cc8b44a8a06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "FMOctetGluonGluonSingletVertex"}]], "Input",
 CellLabel->"In[94]:=",ExpressionUUID->"5f198267-ac3f-4e6f-aa10-831a8f273ca7"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   StyleBox[
    FrameBox[
     DynamicModuleBox[{System`InformationDump`open$$ = False, 
      System`InformationDump`mouseOver$$ = False}, 
      PaneSelectorBox[{True->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False,
              BaseStyle -> None],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FMOctetGluonGluonSingletVertex[type_, colo1, \
{momg1, indg1, colg1}, {momg2, indg2, colg2}] is a pNRQCD \
Octet-Gluon-Gluon-Singlet-Vertex. All momenta are incoming. The conventions \
follow Fig. 5 from arXiv:hep-ph/0410047, i.e. colo1 is the color index of the \
right octet field, while momg1/momg2, indg1/indg2 and colg1/colg2 denote the \
momenta as well as the vector and color indices of the two gluons. When \
indg1/indg2 is 0, the temporal component understood, while indg1/indg2 being \
a symbol yields the spatial component. Following vertices are implemented: \
\\n\\nFMOctetGluonOctetVertex[{\\\"V_A\\\", r}, a, {p1, i, b}, {p2, 0, c}]: \
VA Tr[O^+ (r.g E) S + S^+ (r.g E) O]\"\>", "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           PaneBox[GridBox[{
              {
               
               DynamicModuleBox[{System`InformationDump`open$$ = {
                False, False, False, False, False, False, False, False, False,
                  False, False, False}}, 
                StyleBox[GridBox[{
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"FMOctetGluonGluonSingletVertex", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"\<\"V_A\"\>", ",", 
                    "FeynCalc`pNRQCD`Private`r_Symbol"}], "}"}], ",", 
                    "FeynCalc`pNRQCD`Private`colo_", ",", 
                    RowBox[{"{", 
                    RowBox[{"_", ",", 
                    RowBox[{"FeynCalc`pNRQCD`Private`indg1_", "/;", 
                    RowBox[{"FeynCalc`pNRQCD`Private`indg1", "=!=", "0"}]}], 
                    ",", "FeynCalc`pNRQCD`Private`colg1_"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "_", ",", "0", ",", "FeynCalc`pNRQCD`Private`colg2_"}], 
                    "}"}], ",", 
                    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{"Block", "[", 
                    RowBox[{
                    RowBox[{"{", "FeynCalc`pNRQCD`Private`dim", "}"}], ",", 
                    RowBox[{
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "=", 
                    RowBox[{"OptionValue", "[", "Dimension", "]"}]}], ";", 
                    RowBox[{
                    "DeclareNonCommutative", "[", "FeynCalc`pNRQCD`Private`r",
                     "]"}], ";", 
                    RowBox[{
                    "DeclareFCTensor", "[", "FeynCalc`pNRQCD`Private`r", 
                    "]"}], ";", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"SMP", "[", "\<\"g_s\"\>", "]"}], "2"], " ", 
                    RowBox[{"SMP", "[", "\<\"V_A\"\>", "]"}], " ", 
                    SqrtBox[
                    FractionBox["Tf", "SUNN"]], " ", 
                    RowBox[{"SUNF", "[", 
                    RowBox[{
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`colo", "]"}], 
                    ",", 
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`colg1", "]"}], 
                    ",", 
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`colg2", "]"}]}],
                     "]"}], " ", 
                    RowBox[{"FeynCalc`pNRQCD`Private`r", "[", 
                    RowBox[{"CartesianIndex", "[", 
                    RowBox[{"FeynCalc`pNRQCD`Private`indg1", ",", 
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "-", "1"}]}], 
                    "]"}], "]"}]}]}]}], "]"}], "/;", 
                    RowBox[{"OptionValue", "[", "Explicit", "]"}]}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Options\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Options\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Options", "Tooltip"]& ], 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Dimension", "\[Rule]", "D"}], ",", 
                    RowBox[{"Explicit", "\[Rule]", "False"}]}], "}"}]},
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], \
"\<\"FeynCalc`FMOctetGluonGluonSingletVertex\"\>"}
                  },
                  AutoDelete->False,
                  GridBoxAlignment->{"Columns" -> {Right, Left}},
                  GridBoxDividers->None,
                  GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                 StripOnInput->False],
                DynamicModuleValues:>{}]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.5599999999999999]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[3.6]}, 
                 Offset[0.2]}}],
            FrameMargins->6], ""},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpener"]], True->
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, False],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"], False->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FMOctetGluonGluonSingletVertex[type_, colo1, \
{momg1, indg1, colg1}, {momg2, indg2, colg2}] is a pNRQCD \
Octet-Gluon-Gluon-Singlet-Vertex. All momenta are incoming. The conventions \
follow Fig. 5 from arXiv:hep-ph/0410047, i.e. colo1 is the color index of the \
right octet field, while momg1/momg2, indg1/indg2 and colg1/colg2 denote the \
momenta as well as the vector and color indices of the two gluons. When \
indg1/indg2 is 0, the temporal component understood, while indg1/indg2 being \
a symbol yields the spatial component. Following vertices are implemented: \
\\n\\nFMOctetGluonOctetVertex[{\\\"V_A\\\", r}, a, {p1, i, b}, {p2, 0, c}]: \
VA Tr[O^+ (r.g E) S + S^+ (r.g E) O]\"\>", "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpener"],
                ImageSizeCache->{10., {2., 8.}}], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpenerHot"],
                ImageSizeCache->{10., {2., 8.}}]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, True],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"]}, Dynamic[System`InformationDump`open$$],
       BaselinePosition->Baseline,
       FrameMargins->0,
       ImageSize->Automatic],
      DynamicModuleValues:>{}],
     BaseStyle->"InformationGridFrame",
     StripOnInput->False], "InformationGridPlain",
    StripOnInput->False],
   InformationData[
    Association[
    "ObjectType" -> "Symbol", "Usage" -> 
     "FMOctetGluonGluonSingletVertex[type_, colo1, {momg1, indg1, colg1}, \
{momg2, indg2, colg2}] is a pNRQCD Octet-Gluon-Gluon-Singlet-Vertex. All \
momenta are incoming. The conventions follow Fig. 5 from \
arXiv:hep-ph/0410047, i.e. colo1 is the color index of the right octet field, \
while momg1/momg2, indg1/indg2 and colg1/colg2 denote the momenta as well as \
the vector and color indices of the two gluons. When indg1/indg2 is 0, the \
temporal component understood, while indg1/indg2 being a symbol yields the \
spatial component. Following vertices are implemented: \n\n\
FMOctetGluonOctetVertex[{\"V_A\", r}, a, {p1, i, b}, {p2, 0, c}]: VA Tr[O^+ \
(r.g E) S + S^+ (r.g E) O]", "Documentation" -> None, "OwnValues" -> None, 
     "UpValues" -> None, "DownValues" -> 
     Information`InformationValueForm[
      DownValues, FeynCalc`FMOctetGluonGluonSingletVertex, {
       FeynCalc`FMOctetGluonGluonSingletVertex[{"V_A", 
           Pattern[FeynCalc`pNRQCD`Private`r, 
            Blank[Symbol]]}, 
          Pattern[FeynCalc`pNRQCD`Private`colo, 
           Blank[]], {
           Blank[], 
           Condition[
            Pattern[FeynCalc`pNRQCD`Private`indg1, 
             Blank[]], FeynCalc`pNRQCD`Private`indg1 =!= 0], 
           Pattern[FeynCalc`pNRQCD`Private`colg1, 
            Blank[]]}, {
           Blank[], 0, 
           Pattern[FeynCalc`pNRQCD`Private`colg2, 
            Blank[]]}, 
          OptionsPattern[]] :> Condition[
          
          Block[{FeynCalc`pNRQCD`Private`dim}, 
           FeynCalc`pNRQCD`Private`dim = OptionValue[FeynCalc`Dimension]; 
           FeynCalc`DeclareNonCommutative[FeynCalc`pNRQCD`Private`r]; 
           FeynCalc`DeclareFCTensor[FeynCalc`pNRQCD`Private`r]; -I 
            FeynCalc`SMP["g_s"]^2 FeynCalc`SMP["V_A"] 
            Sqrt[FeynCalc`Tf/FeynCalc`SUNN] FeynCalc`SUNF[
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`colo], 
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`colg1], 
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`colg2]] 
            FeynCalc`pNRQCD`Private`r[
              FeynCalc`CartesianIndex[
              FeynCalc`pNRQCD`Private`indg1, FeynCalc`pNRQCD`Private`dim - 
               1]]], 
          OptionValue[FeynCalc`Explicit]]}], "SubValues" -> None, 
     "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
     "Options" -> {FeynCalc`Dimension -> D, FeynCalc`Explicit -> False}, 
     "Attributes" -> {}, "FullName" -> 
     "FeynCalc`FMOctetGluonGluonSingletVertex"], False]], 
  TraditionalForm]], "Output",
 CellLabel->"Out[94]=",ExpressionUUID->"b1faf696-0330-4840-8d51-4896998701d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FMOctetGluonGluonSingletVertex", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\"\<V_A\>\"", ",", "r"}], "}"}], ",", "a", ",", 
   RowBox[{"{", 
    RowBox[{"p1", ",", "i", ",", "b"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p2", ",", "0", ",", "c"}], "}"}], ",", 
   RowBox[{"Explicit", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellLabel->"In[95]:=",ExpressionUUID->"8fd8fea0-cc8d-4ae9-be87-b5ff3dc5cfc2"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", 
   SubscriptBox["V", "A"], " ", 
   SubsuperscriptBox["g", "s", "2"], " ", 
   RowBox[{"r", "(", 
    FormBox[
     StyleBox["i",
      StripOnInput->False,
      FontWeight->Bold],
     TraditionalForm], ")"}], " ", 
   SqrtBox[
    FractionBox[
     SubscriptBox["T", "f"], "N"]], " ", 
   SuperscriptBox["f", 
    RowBox[{
     FormBox[
      FormBox["a",
       TraditionalForm],
      TraditionalForm], 
     FormBox[
      FormBox["b",
       TraditionalForm],
      TraditionalForm], 
     FormBox[
      FormBox["c",
       TraditionalForm],
      TraditionalForm]}]]}], TraditionalForm]], "Output",
 CellLabel->"Out[95]=",ExpressionUUID->"87cf5f0a-2f04-4c81-8bd9-92bc2d31d6fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "FMCoulombGaugeGluonPropagator"}]], "Input",
 CellLabel->"In[96]:=",ExpressionUUID->"9c23be54-7d35-4188-b6d8-7ac0ec92b705"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   StyleBox[
    FrameBox[
     DynamicModuleBox[{System`InformationDump`open$$ = False, 
      System`InformationDump`mouseOver$$ = False}, 
      PaneSelectorBox[{True->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False,
              BaseStyle -> None],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FMCoulombGaugeGluonPropagator[p, {mu, a}, {nu, b}] \
is the gluon Coulomb gauge propagator \\n\\nI d^ab (d^ij - p^i p^j/(|p|^2))* \
1/(p^2) for mu=i, nu=j\\nI d^ab 1/|p|^2 for mu=0, nu=0\"\>", 
              "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           PaneBox[GridBox[{
              {
               
               DynamicModuleBox[{System`InformationDump`open$$ = {
                False, False, False, False, False, False, False, False, False,
                  False, False, False}}, 
                StyleBox[GridBox[{
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"FMCoulombGaugeGluonPropagator", "[", 
                    RowBox[{"FeynCalc`pNRQCD`Private`p_", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"FeynCalc`pNRQCD`Private`ind1_", "/;", 
                    RowBox[{"FeynCalc`pNRQCD`Private`ind1", "=!=", "0"}]}], 
                    ",", "FeynCalc`pNRQCD`Private`col1_"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"FeynCalc`pNRQCD`Private`ind2_", "/;", 
                    RowBox[{"FeynCalc`pNRQCD`Private`ind2", "=!=", "0"}]}], 
                    ",", "FeynCalc`pNRQCD`Private`col2_"}], "}"}], ",", 
                    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{"Block", "[", 
                    RowBox[{
                    RowBox[{"{", "FeynCalc`pNRQCD`Private`dim", "}"}], ",", 
                    RowBox[{
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "=", 
                    RowBox[{"OptionValue", "[", "Dimension", "]"}]}], ";", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"SUNDelta", "[", 
                    RowBox[{
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`col1", "]"}], 
                    ",", 
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`col2", "]"}]}], 
                    "]"}], " ", 
                    RowBox[{"FeynAmpDenominator", "[", 
                    RowBox[{"StandardPropagatorDenominator", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", 
                    RowBox[{
                    "FeynCalc`pNRQCD`Private`p", ",", 
                    "FeynCalc`pNRQCD`Private`dim"}], "]"}], ",", "0", ",", 
                    "0", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"CartesianPair", "[", 
                    RowBox[{
                    RowBox[{"CartesianIndex", "[", 
                    RowBox[{"FeynCalc`pNRQCD`Private`ind1", ",", 
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "-", "1"}]}], 
                    "]"}], ",", 
                    RowBox[{"CartesianIndex", "[", 
                    RowBox[{"FeynCalc`pNRQCD`Private`ind2", ",", 
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "-", "1"}]}], 
                    "]"}]}], "]"}], "-", 
                    RowBox[{
                    RowBox[{"CartesianPair", "[", 
                    RowBox[{
                    RowBox[{"CartesianMomentum", "[", 
                    RowBox[{"FeynCalc`pNRQCD`Private`p", ",", 
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "-", "1"}]}], 
                    "]"}], ",", 
                    RowBox[{"CartesianIndex", "[", 
                    RowBox[{"FeynCalc`pNRQCD`Private`ind1", ",", 
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "-", "1"}]}], 
                    "]"}]}], "]"}], " ", 
                    RowBox[{"CartesianPair", "[", 
                    RowBox[{
                    RowBox[{"CartesianMomentum", "[", 
                    RowBox[{"FeynCalc`pNRQCD`Private`p", ",", 
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "-", "1"}]}], 
                    "]"}], ",", 
                    RowBox[{"CartesianIndex", "[", 
                    RowBox[{"FeynCalc`pNRQCD`Private`ind2", ",", 
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "-", "1"}]}], 
                    "]"}]}], "]"}], " ", 
                    RowBox[{"FeynAmpDenominator", "[", 
                    RowBox[{"CartesianPropagatorDenominator", "[", 
                    RowBox[{
                    RowBox[{"CartesianMomentum", "[", 
                    RowBox[{"FeynCalc`pNRQCD`Private`p", ",", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    "FeynCalc`pNRQCD`Private`dim"}]}], "]"}], ",", "0", ",", 
                    "0", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}]}]}], 
                    ")"}]}]}]}], "]"}], "/;", 
                    RowBox[{"OptionValue", "[", "Explicit", "]"}]}]}]},
                    {
                    RowBox[{
                    RowBox[{"FMCoulombGaugeGluonPropagator", "[", 
                    RowBox[{"FeynCalc`pNRQCD`Private`p_", ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "FeynCalc`pNRQCD`Private`col1_"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "FeynCalc`pNRQCD`Private`col2_"}], 
                    "}"}], ",", 
                    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{"Block", "[", 
                    RowBox[{
                    RowBox[{"{", "FeynCalc`pNRQCD`Private`dim", "}"}], ",", 
                    RowBox[{
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "=", 
                    RowBox[{"OptionValue", "[", "Dimension", "]"}]}], ";", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"SUNDelta", "[", 
                    RowBox[{
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`col1", "]"}], 
                    ",", 
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`col2", "]"}]}], 
                    "]"}], " ", 
                    RowBox[{"FeynAmpDenominator", "[", 
                    RowBox[{"CartesianPropagatorDenominator", "[", 
                    RowBox[{
                    RowBox[{"CartesianMomentum", "[", 
                    RowBox[{"FeynCalc`pNRQCD`Private`p", ",", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    "FeynCalc`pNRQCD`Private`dim"}]}], "]"}], ",", "0", ",", 
                    "0", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}]}]}]}], "]"}], 
                    "/;", 
                    RowBox[{"OptionValue", "[", "Explicit", "]"}]}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Options\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Options\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Options", "Tooltip"]& ], 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Dimension", "\[Rule]", "D"}], ",", 
                    RowBox[{"Explicit", "\[Rule]", "False"}]}], "}"}]},
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], \
"\<\"FeynCalc`FMCoulombGaugeGluonPropagator\"\>"}
                  },
                  AutoDelete->False,
                  GridBoxAlignment->{"Columns" -> {Right, Left}},
                  GridBoxDividers->None,
                  GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                 StripOnInput->False],
                DynamicModuleValues:>{}]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.5599999999999999]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[3.6]}, 
                 Offset[0.2]}}],
            FrameMargins->6], ""},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpener"]], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, False],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"], False->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FMCoulombGaugeGluonPropagator[p, {mu, a}, {nu, b}] \
is the gluon Coulomb gauge propagator \\n\\nI d^ab (d^ij - p^i p^j/(|p|^2))* \
1/(p^2) for mu=i, nu=j\\nI d^ab 1/|p|^2 for mu=0, nu=0\"\>", 
              "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpener"],
                ImageSizeCache->{10., {2., 8.}}], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpenerHot"],
                ImageSizeCache->{10., {2., 8.}}]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, True],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"]}, Dynamic[System`InformationDump`open$$],
       BaselinePosition->Baseline,
       FrameMargins->0,
       ImageSize->Automatic],
      DynamicModuleValues:>{}],
     BaseStyle->"InformationGridFrame",
     StripOnInput->False], "InformationGridPlain",
    StripOnInput->False],
   InformationData[
    Association[
    "ObjectType" -> "Symbol", "Usage" -> 
     "FMCoulombGaugeGluonPropagator[p, {mu, a}, {nu, b}] is the gluon Coulomb \
gauge propagator \n\nI d^ab (d^ij - p^i p^j/(|p|^2))* 1/(p^2) for mu=i, nu=j\n\
I d^ab 1/|p|^2 for mu=0, nu=0", "Documentation" -> None, "OwnValues" -> None, 
     "UpValues" -> None, "DownValues" -> 
     Information`InformationValueForm[
      DownValues, FeynCalc`FMCoulombGaugeGluonPropagator, {
       FeynCalc`FMCoulombGaugeGluonPropagator[
          Pattern[FeynCalc`pNRQCD`Private`p, 
           Blank[]], {
           Condition[
            Pattern[FeynCalc`pNRQCD`Private`ind1, 
             Blank[]], FeynCalc`pNRQCD`Private`ind1 =!= 0], 
           Pattern[FeynCalc`pNRQCD`Private`col1, 
            Blank[]]}, {
           Condition[
            Pattern[FeynCalc`pNRQCD`Private`ind2, 
             Blank[]], FeynCalc`pNRQCD`Private`ind2 =!= 0], 
           Pattern[FeynCalc`pNRQCD`Private`col2, 
            Blank[]]}, 
          OptionsPattern[]] :> Condition[
          
          Block[{FeynCalc`pNRQCD`Private`dim}, 
           FeynCalc`pNRQCD`Private`dim = OptionValue[FeynCalc`Dimension]; 
           I FeynCalc`SUNDelta[
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`col1], 
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`col2]] 
            FeynCalc`FeynAmpDenominator[
              FeynCalc`StandardPropagatorDenominator[
               FeynCalc`Momentum[
               FeynCalc`pNRQCD`Private`p, FeynCalc`pNRQCD`Private`dim], 0, 
               0, {1, 1}]] (FeynCalc`CartesianPair[
               FeynCalc`CartesianIndex[
               FeynCalc`pNRQCD`Private`ind1, FeynCalc`pNRQCD`Private`dim - 1], 
               FeynCalc`CartesianIndex[
               FeynCalc`pNRQCD`Private`ind2, FeynCalc`pNRQCD`Private`dim - 
                1]] - FeynCalc`CartesianPair[
               FeynCalc`CartesianMomentum[
               FeynCalc`pNRQCD`Private`p, FeynCalc`pNRQCD`Private`dim - 1], 
               FeynCalc`CartesianIndex[
               FeynCalc`pNRQCD`Private`ind1, FeynCalc`pNRQCD`Private`dim - 1]]
               FeynCalc`CartesianPair[
               FeynCalc`CartesianMomentum[
               FeynCalc`pNRQCD`Private`p, FeynCalc`pNRQCD`Private`dim - 1], 
               FeynCalc`CartesianIndex[
               FeynCalc`pNRQCD`Private`ind2, FeynCalc`pNRQCD`Private`dim - 1]]
               FeynCalc`FeynAmpDenominator[
               FeynCalc`CartesianPropagatorDenominator[
                FeynCalc`CartesianMomentum[
                FeynCalc`pNRQCD`Private`p, -1 + FeynCalc`pNRQCD`Private`dim], 
                0, 0, {1, -1}]])], 
          OptionValue[FeynCalc`Explicit]], 
        FeynCalc`FMCoulombGaugeGluonPropagator[
          Pattern[FeynCalc`pNRQCD`Private`p, 
           Blank[]], {0, 
           Pattern[FeynCalc`pNRQCD`Private`col1, 
            Blank[]]}, {0, 
           Pattern[FeynCalc`pNRQCD`Private`col2, 
            Blank[]]}, 
          OptionsPattern[]] :> Condition[
          
          Block[{FeynCalc`pNRQCD`Private`dim}, 
           FeynCalc`pNRQCD`Private`dim = OptionValue[FeynCalc`Dimension]; 
           I FeynCalc`SUNDelta[
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`col1], 
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`col2]] 
            FeynCalc`FeynAmpDenominator[
              FeynCalc`CartesianPropagatorDenominator[
               FeynCalc`CartesianMomentum[
               FeynCalc`pNRQCD`Private`p, -1 + FeynCalc`pNRQCD`Private`dim], 
               0, 0, {1, -1}]]], 
          OptionValue[FeynCalc`Explicit]]}], "SubValues" -> None, 
     "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
     "Options" -> {FeynCalc`Dimension -> D, FeynCalc`Explicit -> False}, 
     "Attributes" -> {}, "FullName" -> 
     "FeynCalc`FMCoulombGaugeGluonPropagator"], False]], 
  TraditionalForm]], "Output",
 CellLabel->"Out[96]=",ExpressionUUID->"f3102141-9018-4b9c-8ad5-868caf57e24f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FMCoulombGaugeGluonPropagator", "[", 
  RowBox[{"p", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "a"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "b"}], "}"}], ",", 
   RowBox[{"Explicit", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellLabel->"In[97]:=",ExpressionUUID->"2b566f5c-aa80-4706-8920-6017a3b61190"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[Delta]", 
     RowBox[{
      FormBox[
       FormBox["a",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["b",
        TraditionalForm],
       TraditionalForm]}]]}], 
   TemplateBox[{"\"(\"",SuperscriptBox[
      FormBox[
       FormBox[
        StyleBox["p", Bold, StripOnInput -> False], TraditionalForm], 
       TraditionalForm], 2],"\"-\"",
     RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
    "RowDefault"]], TraditionalForm]], "Output",
 CellLabel->"Out[97]=",ExpressionUUID->"810c5ce5-2f4f-4b6a-81d1-b59780c8fde8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FMCoulombGaugeGluonPropagator", "[", 
  RowBox[{"p", ",", 
   RowBox[{"{", 
    RowBox[{"i1", ",", "a"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"i2", ",", "b"}], "}"}], ",", 
   RowBox[{"Explicit", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellLabel->"In[98]:=",ExpressionUUID->"849755d7-9d6a-4e54-84ca-4352ba0fc5ad"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[Delta]", 
     RowBox[{
      FormBox[
       FormBox["a",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["b",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Delta]", 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["i1",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["i2",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]], "-", 
      FormBox[
       FractionBox[
        RowBox[{
         SuperscriptBox[
          FormBox[
           FormBox[
            StyleBox["p",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["i1",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           FormBox[
            StyleBox["p",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["i2",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]]}], 
        TemplateBox[{"\"(\"",SuperscriptBox[
           FormBox[
            FormBox[
             StyleBox["p", Bold, StripOnInput -> False], TraditionalForm], 
            TraditionalForm], 2],"\"-\"",
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
         "RowDefault"]],
       TraditionalForm]}], ")"}]}], 
   TemplateBox[{"\"(\"",SuperscriptBox[
      FormBox[
       FormBox["p", TraditionalForm], TraditionalForm], 2],"\"+\"",
     RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
    "RowDefault"]], TraditionalForm]], "Output",
 CellLabel->"Out[98]=",ExpressionUUID->"6d018486-3e60-44cd-be1a-47b4339ffc10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "FMSingletPropagator"}]], "Input",
 CellLabel->"In[99]:=",ExpressionUUID->"c8e1e70c-7958-426f-9083-accfbc52eb01"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   StyleBox[
    FrameBox[
     DynamicModuleBox[{System`InformationDump`open$$ = False, 
      System`InformationDump`mouseOver$$ = False}, 
      PaneSelectorBox[{True->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False,
              BaseStyle -> None],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FMSingletPropagator[{p, En, n}] is the pNRQCD \
singlet field propagator I/(p^0 - E_n) |n> <n|\"\>", "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           PaneBox[GridBox[{
              {
               
               DynamicModuleBox[{System`InformationDump`open$$ = {
                False, False, False, False, False, False, False, False, False,
                  False, False, False}}, 
                StyleBox[GridBox[{
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"FMSingletPropagator", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "FeynCalc`pNRQCD`Private`p_", ",", 
                    "FeynCalc`pNRQCD`Private`En_", ",", 
                    "FeynCalc`pNRQCD`Private`n_"}], "}"}], ",", 
                    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{"Block", "[", 
                    RowBox[{
                    RowBox[{"{", "FeynCalc`pNRQCD`Private`dim", "}"}], ",", 
                    RowBox[{
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "=", 
                    RowBox[{"OptionValue", "[", "Dimension", "]"}]}], ";", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{
                    RowBox[{"FMKet", "[", "FeynCalc`pNRQCD`Private`n", "]"}], 
                    ".", 
                    RowBox[{
                    "FMBra", "[", "FeynCalc`pNRQCD`Private`n", "]"}]}], " ", 
                    RowBox[{"FeynAmpDenominator", "[", 
                    RowBox[{"GenericPropagatorDenominator", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "FeynCalc`pNRQCD`Private`En"}], "+", 
                    RowBox[{"TemporalPair", "[", 
                    RowBox[{
                    RowBox[{"ExplicitLorentzIndex", "[", "0", "]"}], ",", 
                    RowBox[{
                    "TemporalMomentum", "[", "FeynCalc`pNRQCD`Private`p", 
                    "]"}]}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "]"}]}]}]}], 
                    "]"}], "/;", 
                    RowBox[{"OptionValue", "[", "Explicit", "]"}]}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Options\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Options\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Options", "Tooltip"]& ], 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Dimension", "\[Rule]", "D"}], ",", 
                    RowBox[{"Explicit", "\[Rule]", "False"}]}], "}"}]},
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"FeynCalc`FMSingletPropagator\"\>"}
                  },
                  AutoDelete->False,
                  GridBoxAlignment->{"Columns" -> {Right, Left}},
                  GridBoxDividers->None,
                  GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                 StripOnInput->False],
                DynamicModuleValues:>{}]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.5599999999999999]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[3.6]}, 
                 Offset[0.2]}}],
            FrameMargins->6], ""},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpener"]], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, False],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"], False->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FMSingletPropagator[{p, En, n}] is the pNRQCD \
singlet field propagator I/(p^0 - E_n) |n> <n|\"\>", "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpener"],
                ImageSizeCache->{10., {2., 8.}}], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpenerHot"],
                ImageSizeCache->{10., {2., 8.}}]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, True],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"]}, Dynamic[System`InformationDump`open$$],
       BaselinePosition->Baseline,
       FrameMargins->0,
       ImageSize->Automatic],
      DynamicModuleValues:>{}],
     BaseStyle->"InformationGridFrame",
     StripOnInput->False], "InformationGridPlain",
    StripOnInput->False],
   InformationData[
    Association[
    "ObjectType" -> "Symbol", "Usage" -> 
     "FMSingletPropagator[{p, En, n}] is the pNRQCD singlet field propagator \
I/(p^0 - E_n) |n> <n|", "Documentation" -> None, "OwnValues" -> None, 
     "UpValues" -> None, "DownValues" -> 
     Information`InformationValueForm[
      DownValues, FeynCalc`FMSingletPropagator, {FeynCalc`FMSingletPropagator[{
           Pattern[FeynCalc`pNRQCD`Private`p, 
            Blank[]], 
           Pattern[FeynCalc`pNRQCD`Private`En, 
            Blank[]], 
           Pattern[FeynCalc`pNRQCD`Private`n, 
            Blank[]]}, 
          OptionsPattern[]] :> Condition[
          
          Block[{FeynCalc`pNRQCD`Private`dim}, 
           FeynCalc`pNRQCD`Private`dim = OptionValue[FeynCalc`Dimension]; 
           I Dot[
              FeynCalc`FMKet[FeynCalc`pNRQCD`Private`n], 
              FeynCalc`FMBra[FeynCalc`pNRQCD`Private`n]] 
            FeynCalc`FeynAmpDenominator[
              
              FeynCalc`GenericPropagatorDenominator[-
                FeynCalc`pNRQCD`Private`En + FeynCalc`TemporalPair[
                 FeynCalc`ExplicitLorentzIndex[0], 
                 FeynCalc`TemporalMomentum[FeynCalc`pNRQCD`Private`p]], {1, 
               1}]]], 
          OptionValue[FeynCalc`Explicit]]}], "SubValues" -> None, 
     "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
     "Options" -> {FeynCalc`Dimension -> D, FeynCalc`Explicit -> False}, 
     "Attributes" -> {}, "FullName" -> "FeynCalc`FMSingletPropagator"], 
    False]], TraditionalForm]], "Output",
 CellLabel->"Out[99]=",ExpressionUUID->"9b47ac66-c5c7-4097-bd15-2ba64c3a4f5d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FMSingletPropagator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"p", ",", "En", ",", "n"}], "}"}], ",", 
   RowBox[{"Explicit", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellLabel->
  "In[100]:=",ExpressionUUID->"e15c151e-b7f8-4ec9-a055-26d6bd39b1c2"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{
     FormBox[
      TemplateBox[{"\"|\"","n","\"\[RightAngleBracket]\""},
       "RowDefault"],
      TraditionalForm], ".", 
     FormBox[
      TemplateBox[{"\"\[LeftAngleBracket]\"","n","\"|\""},
       "RowDefault"],
      TraditionalForm]}]}], 
   TemplateBox[{"\"(\"",RowBox[{
       SuperscriptBox[
        RowBox[{
          FormBox[
           FormBox[
            FormBox["p", TraditionalForm], TraditionalForm], 
           TraditionalForm]}], 0], "-", "En"}],"\"+\"",
     RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
    "RowDefault"]], TraditionalForm]], "Output",
 CellLabel->
  "Out[100]=",ExpressionUUID->"c21e12f1-ab48-486d-885c-4c9ee9c8a47f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "FMOctetPropagator"}]], "Input",
 CellLabel->
  "In[101]:=",ExpressionUUID->"911ba679-b84c-4f14-94cb-5a657d04e506"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   StyleBox[
    FrameBox[
     DynamicModuleBox[{System`InformationDump`open$$ = False, 
      System`InformationDump`mouseOver$$ = False}, 
      PaneSelectorBox[{True->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False,
              BaseStyle -> None],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FMOctetPropagator[{p, En, n}, {a, b}] is the \
pNRQCD octet field propagator I d^ab/(p^0 - E_n) |n> <n|\"\>", 
              "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           PaneBox[GridBox[{
              {
               
               DynamicModuleBox[{System`InformationDump`open$$ = {
                False, False, False, False, False, False, False, False, False,
                  False, False, False}}, 
                StyleBox[GridBox[{
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"FMOctetPropagator", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "FeynCalc`pNRQCD`Private`p_", ",", 
                    "FeynCalc`pNRQCD`Private`En_", ",", 
                    "FeynCalc`pNRQCD`Private`n_"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "FeynCalc`pNRQCD`Private`col1_", ",", 
                    "FeynCalc`pNRQCD`Private`col2_"}], "}"}], ",", 
                    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{"Block", "[", 
                    RowBox[{
                    RowBox[{"{", "FeynCalc`pNRQCD`Private`dim", "}"}], ",", 
                    RowBox[{
                    RowBox[{"FeynCalc`pNRQCD`Private`dim", "=", 
                    RowBox[{"OptionValue", "[", "Dimension", "]"}]}], ";", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{
                    RowBox[{"FMKet", "[", "FeynCalc`pNRQCD`Private`n", "]"}], 
                    ".", 
                    RowBox[{
                    "FMBra", "[", "FeynCalc`pNRQCD`Private`n", "]"}]}], " ", 
                    RowBox[{"SUNDelta", "[", 
                    RowBox[{
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`col1", "]"}], 
                    ",", 
                    RowBox[{
                    "SUNIndex", "[", "FeynCalc`pNRQCD`Private`col2", "]"}]}], 
                    "]"}], " ", 
                    RowBox[{"FeynAmpDenominator", "[", 
                    RowBox[{"GenericPropagatorDenominator", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "FeynCalc`pNRQCD`Private`En"}], "+", 
                    RowBox[{"TemporalPair", "[", 
                    RowBox[{
                    RowBox[{"ExplicitLorentzIndex", "[", "0", "]"}], ",", 
                    RowBox[{
                    "TemporalMomentum", "[", "FeynCalc`pNRQCD`Private`p", 
                    "]"}]}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "]"}]}]}]}], 
                    "]"}], "/;", 
                    RowBox[{"OptionValue", "[", "Explicit", "]"}]}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Options\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Options\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Options", "Tooltip"]& ], 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Dimension", "\[Rule]", "D"}], ",", 
                    RowBox[{"Explicit", "\[Rule]", "False"}]}], "}"}]},
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"FeynCalc`FMOctetPropagator\"\>"}
                  },
                  AutoDelete->False,
                  GridBoxAlignment->{"Columns" -> {Right, Left}},
                  GridBoxDividers->None,
                  GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                 StripOnInput->False],
                DynamicModuleValues:>{}]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.5599999999999999]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[3.6]}, 
                 Offset[0.2]}}],
            FrameMargins->6], ""},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpener"]], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, False],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"], False->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FMOctetPropagator[{p, En, n}, {a, b}] is the \
pNRQCD octet field propagator I d^ab/(p^0 - E_n) |n> <n|\"\>", 
              "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpener"],
                ImageSizeCache->{10., {2., 8.}}], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpenerHot"],
                ImageSizeCache->{10., {2., 8.}}]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, True],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"]}, Dynamic[System`InformationDump`open$$],
       BaselinePosition->Baseline,
       FrameMargins->0,
       ImageSize->Automatic],
      DynamicModuleValues:>{}],
     BaseStyle->"InformationGridFrame",
     StripOnInput->False], "InformationGridPlain",
    StripOnInput->False],
   InformationData[
    Association[
    "ObjectType" -> "Symbol", "Usage" -> 
     "FMOctetPropagator[{p, En, n}, {a, b}] is the pNRQCD octet field \
propagator I d^ab/(p^0 - E_n) |n> <n|", "Documentation" -> None, "OwnValues" -> 
     None, "UpValues" -> None, "DownValues" -> 
     Information`InformationValueForm[
      DownValues, FeynCalc`FMOctetPropagator, {FeynCalc`FMOctetPropagator[{
           Pattern[FeynCalc`pNRQCD`Private`p, 
            Blank[]], 
           Pattern[FeynCalc`pNRQCD`Private`En, 
            Blank[]], 
           Pattern[FeynCalc`pNRQCD`Private`n, 
            Blank[]]}, {
           Pattern[FeynCalc`pNRQCD`Private`col1, 
            Blank[]], 
           Pattern[FeynCalc`pNRQCD`Private`col2, 
            Blank[]]}, 
          OptionsPattern[]] :> Condition[
          
          Block[{FeynCalc`pNRQCD`Private`dim}, 
           FeynCalc`pNRQCD`Private`dim = OptionValue[FeynCalc`Dimension]; 
           I Dot[
              FeynCalc`FMKet[FeynCalc`pNRQCD`Private`n], 
              FeynCalc`FMBra[FeynCalc`pNRQCD`Private`n]] FeynCalc`SUNDelta[
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`col1], 
              FeynCalc`SUNIndex[FeynCalc`pNRQCD`Private`col2]] 
            FeynCalc`FeynAmpDenominator[
              
              FeynCalc`GenericPropagatorDenominator[-
                FeynCalc`pNRQCD`Private`En + FeynCalc`TemporalPair[
                 FeynCalc`ExplicitLorentzIndex[0], 
                 FeynCalc`TemporalMomentum[FeynCalc`pNRQCD`Private`p]], {1, 
               1}]]], 
          OptionValue[FeynCalc`Explicit]]}], "SubValues" -> None, 
     "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
     "Options" -> {FeynCalc`Dimension -> D, FeynCalc`Explicit -> False}, 
     "Attributes" -> {}, "FullName" -> "FeynCalc`FMOctetPropagator"], False]],
   TraditionalForm]], "Output",
 CellLabel->
  "Out[101]=",ExpressionUUID->"19bb3b78-1418-4692-8a8b-46edf6326cda"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FMOctetPropagator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"p", ",", "En", ",", "n"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "b"}], "}"}], ",", 
   RowBox[{"Explicit", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellLabel->
  "In[102]:=",ExpressionUUID->"ff440b71-ae73-4d3c-9d97-336130e45c25"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[Delta]", 
     RowBox[{
      FormBox[
       FormBox["a",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["b",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    RowBox[{
     FormBox[
      TemplateBox[{"\"|\"","n","\"\[RightAngleBracket]\""},
       "RowDefault"],
      TraditionalForm], ".", 
     FormBox[
      TemplateBox[{"\"\[LeftAngleBracket]\"","n","\"|\""},
       "RowDefault"],
      TraditionalForm]}]}], 
   TemplateBox[{"\"(\"",RowBox[{
       SuperscriptBox[
        RowBox[{
          FormBox[
           FormBox[
            FormBox["p", TraditionalForm], TraditionalForm], 
           TraditionalForm]}], 0], "-", "En"}],"\"+\"",
     RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
    "RowDefault"]], TraditionalForm]], "Output",
 CellLabel->
  "Out[102]=",ExpressionUUID->"1986c51a-553d-4b8a-990c-1bed6772bad4"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1160, 971},
WindowMargins->{{227, Automatic}, {33, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 81, 0, 68, "Section",ExpressionUUID->"93b080a4-bfc8-4485-a39a-437a1a3c8c51"],
Cell[664, 24, 124, 0, 36, "Text",ExpressionUUID->"7ae8c9e2-6e87-479a-9bb9-29744e328aca"],
Cell[CellGroupData[{
Cell[813, 28, 297, 7, 55, "Input",ExpressionUUID->"1a145396-231a-42fd-b032-56df9bc2cc20"],
Cell[CellGroupData[{
Cell[1135, 39, 2420, 66, 31, "Print",ExpressionUUID->"506ad58e-1db1-4aed-ac7c-8a77be52c278"],
Cell[3558, 107, 1165, 29, 31, "Print",ExpressionUUID->"c4961f0c-f58e-41cd-bbd3-cb2a64dab6be"],
Cell[4726, 138, 1171, 32, 31, "Print",ExpressionUUID->"3c53bd3f-9d0c-4040-812c-ba2c4b43b9de"],
Cell[5900, 172, 322, 7, 29, "Print",ExpressionUUID->"f0876fcc-4109-47b8-97e2-969f921d19bc"],
Cell[6225, 181, 326, 7, 29, "Print",ExpressionUUID->"b47bb142-96c2-48bf-9446-9ffc04ecdcec"],
Cell[6554, 190, 312, 7, 29, "Print",ExpressionUUID->"7f88fb6c-899d-434d-adc5-9fad288c425c"],
Cell[6869, 199, 493, 15, 23, "Print",ExpressionUUID->"200be121-b3fa-4bc3-9155-51379d4cf27d"],
Cell[7365, 216, 1187, 32, 31, "Print",ExpressionUUID->"fbd3f4e6-a4e4-4d22-b290-4742931ff74e"],
Cell[8555, 250, 321, 7, 29, "Print",ExpressionUUID->"068023d0-01e1-45a9-8915-4a547a10dadf"],
Cell[8879, 259, 1270, 36, 31, "Print",ExpressionUUID->"492a256e-028b-48d6-9069-00e27d1ba025"],
Cell[10152, 297, 1195, 32, 31, "Print",ExpressionUUID->"97de9104-06a7-42fc-b6d9-4ab0752bfd2a"],
Cell[11350, 331, 363, 8, 29, "Print",ExpressionUUID->"be233b39-f86c-4f48-940f-39074d0626fd"],
Cell[11716, 341, 316, 7, 29, "Print",ExpressionUUID->"841f2a88-006a-4d0a-83b1-79f7b2bceb02"],
Cell[12035, 350, 1024, 29, 31, "Print",ExpressionUUID->"c13284da-b674-439b-95d7-b9949e0b8ec4"],
Cell[13062, 381, 1041, 29, 31, "Print",ExpressionUUID->"d86913c0-13b5-4a27-a0e3-f2886cfb3c14"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14164, 417, 109, 0, 68, "Section",ExpressionUUID->"79e7c02c-c4ce-4171-ac13-eea23d0c8dda"],
Cell[CellGroupData[{
Cell[14298, 421, 94, 0, 55, "Subsection",ExpressionUUID->"25e96a96-8c81-46e9-aba8-d8c084385d13"],
Cell[CellGroupData[{
Cell[14417, 425, 156, 3, 31, "Input",ExpressionUUID->"a6ed7f80-9698-44f6-a65b-40b753dcf315"],
Cell[14576, 430, 462, 18, 37, "Output",ExpressionUUID->"450eba32-8436-43de-b70d-642cb78b00ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15075, 453, 156, 3, 31, "Input",ExpressionUUID->"63e04879-a658-485d-ad0f-b45e34354121"],
Cell[15234, 458, 496, 19, 37, "Output",ExpressionUUID->"dfe9b2fb-0173-4ceb-babe-7e3f86714efc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15767, 482, 157, 3, 31, "Input",ExpressionUUID->"61d505ae-7fba-41dc-8555-1190ba0c55a0"],
Cell[15927, 487, 544, 21, 34, "Output",ExpressionUUID->"78fb2811-9c15-4a92-9220-69088b9a9db0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16508, 513, 263, 7, 31, "Input",ExpressionUUID->"9ecadf13-0f82-4a5b-b1d0-d0522befb380"],
Cell[16774, 522, 462, 18, 37, "Output",ExpressionUUID->"d96cb150-e532-401a-96a1-279c7fee276e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17273, 545, 213, 5, 31, "Input",ExpressionUUID->"516e8070-b441-492c-9413-8ef84c6ec037"],
Cell[17489, 552, 134, 2, 34, "Output",ExpressionUUID->"9e7086c5-f17c-4bda-b58c-e73019375d3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17660, 559, 265, 7, 31, "Input",ExpressionUUID->"0a4b354f-646c-4c6a-b622-532a0375ad50"],
Cell[17928, 568, 484, 19, 34, "Output",ExpressionUUID->"0abfa429-1d4f-495e-b67b-9d33c841dd65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18449, 592, 252, 5, 55, "Input",ExpressionUUID->"1eee3950-8d9c-4a6a-af7f-8f9d8f680582"],
Cell[18704, 599, 656, 26, 37, "Output",ExpressionUUID->"d2cd0e3e-3483-4e49-b86d-d1c59c675300"],
Cell[19363, 627, 784, 33, 37, "Output",ExpressionUUID->"a970fa12-b30e-4663-9c8c-2abaa11a8b56"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20196, 666, 116, 0, 55, "Subsection",ExpressionUUID->"231778f3-d9c3-4343-890e-0a25849906c9"],
Cell[CellGroupData[{
Cell[20337, 670, 207, 4, 31, "Input",ExpressionUUID->"0f92b0c5-3cd7-4568-a5b3-97775bcded3a"],
Cell[20547, 676, 1351, 55, 38, "Output",ExpressionUUID->"ab492f26-0265-4627-a20b-add4e1d6262d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21935, 736, 227, 4, 55, "Input",ExpressionUUID->"a903a21f-594a-4bb3-8c0c-4f4a2ec6f03c"],
Cell[22165, 742, 405, 15, 34, "Output",ExpressionUUID->"15411b7d-5ed7-4928-a6d3-ce2de2514644"],
Cell[22573, 759, 903, 37, 36, "Output",ExpressionUUID->"3cb60f2e-b4a4-42b9-9342-b6829cfd8c77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23513, 801, 287, 6, 55, "Input",ExpressionUUID->"a0785999-3422-4701-a04f-dbe85e95b66f"],
Cell[23803, 809, 581, 23, 37, "Output",ExpressionUUID->"da2d6f14-b9af-4b80-83cf-c1ca4862d39c"],
Cell[24387, 834, 6198, 216, 43, "Output",ExpressionUUID->"f60781b6-f7db-43ac-a1c2-00445566c868"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30622, 1055, 283, 6, 55, "Input",ExpressionUUID->"13e015b7-afe1-44cc-a51d-c0766af6d506"],
Cell[30908, 1063, 577, 23, 37, "Output",ExpressionUUID->"857176cb-7672-41d0-8ea7-25736cb25ceb"],
Cell[31488, 1088, 1332, 49, 43, "Output",ExpressionUUID->"f1c33d87-0bed-4747-8af1-56fa3bc5427d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32869, 1143, 155, 2, 55, "Subsection",ExpressionUUID->"0e614b57-6659-4b0e-b571-2330c4521e8a"],
Cell[33027, 1147, 372, 9, 78, "Input",ExpressionUUID->"2844a879-79f1-4f0d-9ae9-84d1c1c0bedc"],
Cell[CellGroupData[{
Cell[33424, 1160, 227, 4, 55, "Input",ExpressionUUID->"25be294f-56d3-46e3-9c96-99f7eeb9e8e2"],
Cell[33654, 1166, 405, 15, 34, "Output",ExpressionUUID->"97469e9e-cb37-4f53-8819-a37bf53b3705"],
Cell[34062, 1183, 267, 9, 36, "Output",ExpressionUUID->"fa41dfbd-bbc6-4233-a338-b3029e611648"]
}, Open  ]],
Cell[34344, 1195, 547, 14, 101, "Input",ExpressionUUID->"450cbf06-11f0-4331-a883-7012f23671ed"],
Cell[CellGroupData[{
Cell[34916, 1213, 349, 10, 31, "Input",ExpressionUUID->"6df953c4-c33a-4ddb-bf16-f28b1fccbb78"],
Cell[35268, 1225, 1751, 64, 46, "Output",ExpressionUUID->"ed19e385-94c1-400f-a682-e01861d7245a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37068, 1295, 95, 0, 55, "Subsection",ExpressionUUID->"e594d0b0-87a8-4c2f-bb68-31ecdfd7df0c"],
Cell[CellGroupData[{
Cell[37188, 1299, 476, 14, 31, "Input",ExpressionUUID->"34af76a0-f751-4cc7-a58d-d1ae0989408f"],
Cell[37667, 1315, 3377, 132, 63, "Output",ExpressionUUID->"4934368d-ac34-4860-8585-64404927d2c4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41093, 1453, 156, 2, 55, "Subsection",ExpressionUUID->"245f0c19-f4a7-441d-936e-1c50908cbef9"],
Cell[CellGroupData[{
Cell[41274, 1459, 778, 24, 31, "Input",ExpressionUUID->"836e427b-9442-4b5d-b409-5dd01a28dd83"],
Cell[42055, 1485, 1562, 57, 62, "Output",ExpressionUUID->"69122bcc-ce06-4d02-8366-16e46698a369"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43654, 1547, 887, 28, 31, "Input",ExpressionUUID->"8f607ecc-6eeb-4d8f-8099-0621ab4be600"],
Cell[44544, 1577, 1735, 61, 63, "Output",ExpressionUUID->"c8392029-5719-4911-953e-1877d6bc040a"]
}, Open  ]],
Cell[46294, 1641, 1879, 63, 308, "Input",ExpressionUUID->"8c6bfebe-d5a5-499b-8344-b573c761121e"],
Cell[CellGroupData[{
Cell[48198, 1708, 1016, 29, 55, "Input",ExpressionUUID->"9b957f5a-cdec-4a71-93b0-1f51bfed45b2"],
Cell[49217, 1739, 763, 23, 62, "Output",ExpressionUUID->"6b98c0b0-e0bd-41d7-a2f3-796520b24050"]
}, Open  ]],
Cell[49995, 1765, 166, 3, 31, "Input",ExpressionUUID->"96dc6371-0c29-4f6a-9d67-ad8253ef2d2c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[50210, 1774, 121, 0, 68, "Section",ExpressionUUID->"e81e7594-ec26-4e13-a3fe-ece6d2c8ae7a"],
Cell[CellGroupData[{
Cell[50356, 1778, 420, 11, 31, "Input",ExpressionUUID->"341093bf-7f75-4a6b-a1d3-1e09838bf308"],
Cell[50779, 1791, 901, 34, 36, "Output",ExpressionUUID->"0f3555d6-0e5e-42ff-ac04-454284f37b0c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51717, 1830, 454, 12, 31, "Input",ExpressionUUID->"cfc6d0ec-7f95-4531-b636-84d9fb9d77db"],
Cell[52174, 1844, 804, 31, 38, "Output",ExpressionUUID->"86a2c1d0-eb74-4378-bf3e-d4b68308e79e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53027, 1881, 87, 0, 68, "Section",ExpressionUUID->"5bcc8313-d623-425d-9f12-3fc0eee3b25d"],
Cell[CellGroupData[{
Cell[53139, 1885, 339, 8, 31, "Input",ExpressionUUID->"f9b04071-eb4f-44e9-b153-89b88f7d4581"],
Cell[53481, 1895, 1489, 59, 37, "Output",ExpressionUUID->"bbeffd2a-e0bf-456a-b844-407ff274a26c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55007, 1959, 257, 6, 31, "Input",ExpressionUUID->"93bea55a-8c2c-4a7c-b898-8ab50d81013c"],
Cell[55267, 1967, 2646, 108, 38, "Output",ExpressionUUID->"f401c1da-57a4-4350-9927-79cae789c882"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57950, 2080, 277, 6, 31, "Input",ExpressionUUID->"f5e22940-81fa-4351-bca9-06ff9aec2a94"],
Cell[58230, 2088, 3028, 124, 38, "Output",ExpressionUUID->"4513e445-073f-4135-b851-d165b44aec2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61295, 2217, 216, 4, 31, "Input",ExpressionUUID->"10a8f0c2-9c44-4b0f-84fd-7a53ea74d2a2"],
Cell[61514, 2223, 8063, 321, 43, "Output",ExpressionUUID->"4cd65c62-a2a2-4b2b-98a1-99026c3e5d5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69614, 2549, 148, 2, 31, "Input",ExpressionUUID->"f751ea46-0635-4d5b-bd9a-e3d47756b352"],
Cell[69765, 2553, 146, 2, 34, "Output",ExpressionUUID->"a51d3e6c-dea0-4e33-9618-421da18993c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69948, 2560, 165, 2, 31, "Input",ExpressionUUID->"a2d82848-a86b-4de7-9bb9-4c5b56a66c3f"],
Cell[70116, 2564, 147, 2, 34, "Output",ExpressionUUID->"84f302b1-6cfe-4092-a0cd-af8931808314"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70300, 2571, 278, 6, 31, "Input",ExpressionUUID->"75d177f7-5a94-4216-93fc-1dd54453ca9f"],
Cell[70581, 2579, 4304, 178, 38, "Output",ExpressionUUID->"c5fe9625-c674-4abf-b9b9-9e7dec84ef01"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74922, 2762, 164, 2, 31, "Input",ExpressionUUID->"9c8b06cd-6109-48bc-9278-01f5f9ba9dff"],
Cell[75089, 2766, 146, 2, 34, "Output",ExpressionUUID->"64f7d159-45e5-4e24-b22c-40cfc7d569cd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75284, 2774, 91, 0, 68, "Section",ExpressionUUID->"e6bd6b90-b0d9-4221-8693-0cdf6204dede"],
Cell[CellGroupData[{
Cell[75400, 2778, 392, 11, 31, "Input",ExpressionUUID->"312f8d1d-5c8f-4b91-91df-e0f9635c69ff"],
Cell[75795, 2791, 2154, 57, 59, "Output",ExpressionUUID->"2c39f12f-41aa-410f-ae97-3066018fa94d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77986, 2853, 574, 17, 31, "Input",ExpressionUUID->"a60baeea-3c56-4dad-bca3-ed75e4c6b474"],
Cell[78563, 2872, 2003, 66, 62, "Output",ExpressionUUID->"e66f1d9f-d7ee-4916-a25e-ec74d446c583"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80603, 2943, 394, 11, 31, "Input",ExpressionUUID->"f2d43bda-f211-4d65-aae8-1365af310550"],
Cell[81000, 2956, 2551, 89, 63, "Output",ExpressionUUID->"fd91e0ca-1e32-4f0f-b288-3e60445b453f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83588, 3050, 342, 9, 31, "Input",ExpressionUUID->"7b6ad15d-9e34-4c6d-a444-13388a447869"],
Cell[83933, 3061, 5304, 166, 65, "Output",ExpressionUUID->"eda060f8-5da9-4dbd-a873-295cc6271f76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89274, 3232, 326, 9, 31, "Input",ExpressionUUID->"992e07d7-de67-4588-b426-817dde9501ce"],
Cell[89603, 3243, 3429, 108, 64, "Output",ExpressionUUID->"740f7b13-929b-47f0-a8e2-b51833f2dc93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93069, 3356, 337, 9, 31, "Input",ExpressionUUID->"f118c37d-1785-4694-a11e-215481a2c03a"],
Cell[93409, 3367, 1393, 41, 56, "Output",ExpressionUUID->"abf36417-557d-4d2c-8a82-08b8175606b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94839, 3413, 606, 18, 31, "Input",ExpressionUUID->"1d48b73c-2870-4095-bc7c-e75038f9cf23"],
Cell[95448, 3433, 763, 26, 55, "Output",ExpressionUUID->"81f1e182-8501-4409-98be-7a0c616f1844"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96248, 3464, 715, 22, 31, "Input",ExpressionUUID->"78ec593f-0716-4337-89e5-76837f6dcd36"],
Cell[96966, 3488, 5103, 125, 59, "Output",ExpressionUUID->"393ba0a6-37de-4f54-a9d0-c39d6cf136be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102106, 3618, 1042, 32, 55, "Input",ExpressionUUID->"2c1b8244-6dcb-4f20-b99d-d7eb3cf61367"],
Cell[103151, 3652, 3187, 99, 68, "Output",ExpressionUUID->"f3bf90be-db2c-4e96-9add-377f11d01478"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[106387, 3757, 83, 0, 68, "Section",ExpressionUUID->"9b91389a-c3d9-48de-9651-a8a18fe10333"],
Cell[CellGroupData[{
Cell[106495, 3761, 125, 0, 55, "Subsection",ExpressionUUID->"847f4257-104e-4a12-a131-4b059efe5bd2"],
Cell[CellGroupData[{
Cell[106645, 3765, 368, 8, 55, "Input",ExpressionUUID->"be22b684-39f5-4549-99b8-b372253820ef"],
Cell[107016, 3775, 550, 20, 37, "Output",ExpressionUUID->"d3027f20-040d-4a3e-a1dd-2eb053e03e7c"],
Cell[107569, 3797, 2083, 78, 73, "Output",ExpressionUUID->"00b04183-3fda-496f-b226-a02886a2c83d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109689, 3880, 408, 9, 55, "Input",ExpressionUUID->"4fc2d5b1-d4dc-4333-86cb-7d442d71a291"],
Cell[110100, 3891, 925, 36, 37, "Output",ExpressionUUID->"ff8c7527-e1d6-41aa-955e-7039fed923cf"],
Cell[111028, 3929, 2870, 107, 78, "Output",ExpressionUUID->"30f257ed-ffe3-4cd6-a02a-0ddfe7b6e1fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113935, 4041, 853, 24, 78, "Input",ExpressionUUID->"8b78026b-aa23-40a6-b049-ac958332366f"],
Cell[114791, 4067, 1518, 58, 39, "Output",ExpressionUUID->"a4fbc27a-3956-4ca2-962e-ba17866f7c39"],
Cell[116312, 4127, 27336, 1010, 342, "Output",ExpressionUUID->"9915b8a7-427f-4cfc-aec7-d4167565a7f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143685, 5142, 149, 2, 31, "Input",ExpressionUUID->"7e89d965-44c0-46bf-b3a9-b0f96e8ea796"],
Cell[143837, 5146, 15274, 303, 908, "Output",ExpressionUUID->"fe6aa471-7c56-4d07-a470-7509ddc1a470"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159148, 5454, 905, 24, 101, "Input",ExpressionUUID->"f5f0e119-7a6b-4877-9186-630b54f7c0dd"],
Cell[160056, 5480, 548, 20, 37, "Output",ExpressionUUID->"1816b3ee-9b7d-4bd4-8edf-9a6be2e2ca8c"],
Cell[160607, 5502, 1925, 69, 66, "Output",ExpressionUUID->"19897715-e668-44bf-ab56-3e6581cb4bab"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[162581, 5577, 120, 0, 55, "Subsection",ExpressionUUID->"fe9f425d-7a56-4baa-8016-bba1a4f84e47"],
Cell[CellGroupData[{
Cell[162726, 5581, 664, 17, 55, "Input",ExpressionUUID->"78431e02-94af-473a-9e02-43bb52cf8af5"],
Cell[163393, 5600, 645, 25, 34, "Output",ExpressionUUID->"941833cc-23c8-464e-85fc-98aacc3f9162"],
Cell[164041, 5627, 3031, 109, 84, "Output",ExpressionUUID->"8f907c54-e633-4d68-b36e-63c8629400a3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[167121, 5742, 108, 0, 55, "Subsection",ExpressionUUID->"967ebaa2-aeb9-45c0-b5c8-db7b21735ce0"],
Cell[CellGroupData[{
Cell[167254, 5746, 379, 10, 31, "Input",ExpressionUUID->"969b46d8-9bcd-491b-ae86-dcd38d36bcca"],
Cell[167636, 5758, 1134, 44, 55, "Output",ExpressionUUID->"67635a64-0a23-48c9-9446-cc0894b997f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168807, 5807, 379, 10, 31, "Input",ExpressionUUID->"7e05e2f7-0c37-45fb-b5b4-762efc324548"],
Cell[169189, 5819, 2240, 87, 55, "Output",ExpressionUUID->"6a6c7111-691d-40dc-be1f-58448c5f3784"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171466, 5911, 379, 10, 31, "Input",ExpressionUUID->"9ae51156-5835-4f68-8624-db1976f7e781"],
Cell[171848, 5923, 3291, 129, 55, "Output",ExpressionUUID->"e614a698-8811-4048-ac28-805e919745ff"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[175188, 6058, 126, 0, 55, "Subsection",ExpressionUUID->"655a22ae-a30e-4c51-a882-91f794996474"],
Cell[175317, 6060, 934, 29, 147, "Input",ExpressionUUID->"cb596c13-d631-41b3-8e6d-0c3a0583a3d6"],
Cell[CellGroupData[{
Cell[176276, 6093, 1673, 46, 124, "Input",ExpressionUUID->"15d4b952-b02f-4ee6-8be7-f9bbd7f31277"],
Cell[177952, 6141, 3512, 124, 49, "Output",ExpressionUUID->"1a30e3ff-5c65-4c1c-b09c-92b9fd8ed971"],
Cell[181467, 6267, 4085, 122, 35, "Print",ExpressionUUID->"7514615d-f494-4d3a-9da7-f5b745996e72"],
Cell[185555, 6391, 135, 2, 34, "Output",ExpressionUUID->"dc0bc7f3-035a-48e9-aa0e-77a7f946529c"]
}, Open  ]],
Cell[185705, 6396, 148, 2, 31, "Input",ExpressionUUID->"21e8dff7-a1d0-4549-aee5-2046da3974f2"],
Cell[CellGroupData[{
Cell[185878, 6402, 306, 8, 49, "Subsubsection",ExpressionUUID->"b5fefafc-d803-44c4-be74-0bfa747e25d6"],
Cell[CellGroupData[{
Cell[186209, 6414, 147, 2, 31, "Input",ExpressionUUID->"760a7897-51d0-4f52-93ae-7fb2c949b624"],
Cell[186359, 6418, 19239, 419, 260, "Output",ExpressionUUID->"41559337-4dce-4092-98a6-9fbbbecc497e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205635, 6842, 358, 8, 31, "Input",ExpressionUUID->"0f336f9b-4e8c-4928-aa20-07c28a1000fa"],
Cell[205996, 6852, 635, 24, 72, "Output",ExpressionUUID->"6c4ca4cf-9b0c-4a11-ba79-4e92e1ff00e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206668, 6881, 358, 8, 31, "Input",ExpressionUUID->"e7e8079e-6464-4237-9bef-96fc133bef88"],
Cell[207029, 6891, 834, 33, 77, "Output",ExpressionUUID->"e39a5e10-7ddd-4b6e-8109-c28c59457b31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207900, 6929, 145, 2, 31, "Input",ExpressionUUID->"7037f968-cf7c-4527-82d0-5f42aec8674b"],
Cell[208048, 6933, 21936, 475, 288, "Output",ExpressionUUID->"83939daa-372a-4412-b285-1631dd26b2d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230021, 7413, 366, 8, 31, "Input",ExpressionUUID->"d2a6bd4f-8bb2-46ef-9592-56af618efc23"],
Cell[230390, 7423, 672, 26, 55, "Output",ExpressionUUID->"ed0682c4-0e41-4039-84ff-50a146dce0a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231099, 7454, 150, 2, 31, "Input",ExpressionUUID->"ed84323e-736a-4b74-ad41-3ac1c180aced"],
Cell[231252, 7458, 17137, 378, 260, "Output",ExpressionUUID->"eb32b1d8-30c3-4b1c-9b8f-ce3d7ba9bd26"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248426, 7841, 442, 10, 31, "Input",ExpressionUUID->"a40f0bcf-fee2-4969-b9e4-965cf9c96fd9"],
Cell[248871, 7853, 1028, 41, 55, "Output",ExpressionUUID->"2ed234a7-ec09-4d40-a595-7cc8b44a8a06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249936, 7899, 152, 2, 31, "Input",ExpressionUUID->"5f198267-ac3f-4e6f-aa10-831a8f273ca7"],
Cell[250091, 7903, 15889, 354, 234, "Output",ExpressionUUID->"b1faf696-0330-4840-8d51-4896998701d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266017, 8262, 434, 10, 31, "Input",ExpressionUUID->"8fd8fea0-cc8d-4ae9-be87-b5ff3dc5cfc2"],
Cell[266454, 8274, 762, 29, 72, "Output",ExpressionUUID->"87cf5f0a-2f04-4c81-8bd9-92bc2d31d6fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267253, 8308, 151, 2, 31, "Input",ExpressionUUID->"9c23be54-7d35-4188-b6d8-7ac0ec92b705"],
Cell[267407, 8312, 19902, 444, 180, "Output",ExpressionUUID->"f3102141-9018-4b9c-8ad5-868caf57e24f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[287346, 8761, 342, 8, 31, "Input",ExpressionUUID->"2b566f5c-aa80-4706-8920-6017a3b61190"],
Cell[287691, 8771, 664, 21, 63, "Output",ExpressionUUID->"810c5ce5-2f4f-4b6a-81d1-b59780c8fde8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[288392, 8797, 344, 8, 31, "Input",ExpressionUUID->"849755d7-9d6a-4e54-84ca-4352ba0fc5ad"],
Cell[288739, 8807, 2265, 78, 88, "Output",ExpressionUUID->"6d018486-3e60-44cd-be1a-47b4339ffc10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[291041, 8890, 141, 2, 31, "Input",ExpressionUUID->"c8e1e70c-7958-426f-9083-accfbc52eb01"],
Cell[291185, 8894, 12739, 302, 98, "Output",ExpressionUUID->"9b47ac66-c5c7-4097-bd15-2ba64c3a4f5d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[303961, 9201, 278, 7, 31, "Input",ExpressionUUID->"e15c151e-b7f8-4ec9-a055-26d6bd39b1c2"],
Cell[304242, 9210, 757, 23, 57, "Output",ExpressionUUID->"c21e12f1-ab48-486d-885c-4c9ee9c8a47f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[305036, 9238, 143, 3, 31, "Input",ExpressionUUID->"911ba679-b84c-4f14-94cb-5a657d04e506"],
Cell[305182, 9243, 13605, 322, 98, "Output",ExpressionUUID->"19bb3b78-1418-4692-8a8b-46edf6326cda"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318824, 9570, 335, 9, 31, "Input",ExpressionUUID->"ff440b71-ae73-4d3c-9d97-336130e45c25"],
Cell[319162, 9581, 985, 33, 63, "Output",ExpressionUUID->"1986c51a-553d-4b8a-990c-1bed6772bad4"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


